Mechanisms that Incentivize Data Sharing in Federated Learning

Federated learning is typically considered a beneficial technology which allows multiple agents to collaborate with each other, improve the accuracy of their models, and solve problems which are otherwise too data-intensive / expensive to be solved individually. However, under the expectation that other agents will share their data, rational agents may be tempted to engage in detrimental behavior such as free-riding where they contribute no data but still enjoy an improved model. In this work, we propose a framework to analyze the behavior of such rational data generators. We first show how a naive scheme leads to catastrophic levels of free-riding where the benefits of data sharing are completely eroded. Then, using ideas from contract theory, we introduce accuracy shaping based mechanisms to maximize the amount of data generated by each agent. These provably prevent free-riding without needing any payment mechanism.

==> figures/data_maximization.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "aaefe3cc",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import matplotlib as mpl\n",
    "mpl.rc('font',family='Times New Roman')\n",
    "import numpy as np\n",
    "\n",
    "import matplotlib\n",
    "\n",
    "from mpltools import annotation\n",
    "\n",
    "matplotlib.rcParams['pdf.fonttype'] = 42\n",
    "matplotlib.rcParams['ps.fonttype'] = 42\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "ad82dbea",
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy.optimize import fsolve"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "40ce9152",
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_results_dict(results_dict, facecolor, label, linestyle, linecolor, tickers=None, log_scale=False):\n",
    "    \n",
    "    objective_means = np.mean(results_dict, axis=0)\n",
    "    objective_se = np.std(results_dict, axis=0)  #/np.sqrt(len(results_dict)) \n",
    "    \n",
    "    plt.plot(tickers, objective_means, linestyle=linestyle, label=label, linewidth=3, color=linecolor)\n",
    "    plt.fill_between(tickers, objective_means-objective_se, objective_means+objective_se,\n",
    "                    alpha=1, edgecolor='#1B2ACC', facecolor=facecolor,\n",
    "        linewidth=0)\n",
    "    \n",
    "    if log_scale==True:\n",
    "        plt.xscale('log')\n",
    "\n",
    "        \n",
    "def plot_objectives(objective_means, objective_stds, facecolor, label, linestyle, linecolor, tickers=None, log_scale=False):\n",
    "    \n",
    "    objective_means = np.array(objective_means)\n",
    "    objective_stds = np.array(objective_stds)\n",
    "    \n",
    "    plt.plot(tickers, objective_means, linestyle, label=label, linewidth=3, color=linecolor)\n",
    "    plt.fill_between(tickers, objective_means-objective_stds, objective_means+objective_stds,\n",
    "                    alpha=1, edgecolor='#1B2ACC', facecolor=facecolor,\n",
    "        linewidth=0)\n",
    "    if log_scale==True:\n",
    "        plt.yscale('log')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "44df1811",
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_line(objective_means, label, linestyle, linecolor, tickers=None, log_scale=False):\n",
    "    \n",
    "    plt.plot(tickers, objective_means, linestyle, label=label, linewidth=3, color=linecolor)\n",
    "\n",
    "    if log_scale==True:\n",
    "        plt.yscale('log')\n",
    "        \n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c20f115a",
   "metadata": {},
   "source": [
    "# Individual optima\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 387,
   "id": "8e34a5df",
   "metadata": {},
   "outputs": [],
   "source": [
    "def compute_m_i_star(a_opt=0.95, k=3, c_i=0.1):\n",
    "    m_zero_initial_guess = k+1\n",
    "    m_initial_guess = k+1\n",
    "    acc_func = lambda m: a_opt - (np.sqrt(2*k * (2 + np.log(m/k)))+4)/(np.sqrt(m))\n",
    "    \n",
    "    acc_d = lambda m : - (k)/(np.sqrt(2) * np.power(m, 1.5) * np.sqrt(k * (2 + np.log(m/k)))) + (4 + np.sqrt(2) * np.sqrt(k*(2 + np.log(m/k))))/(2*np.power(m, 1.5))\n",
    "    \n",
    "    derivative_func = lambda m : -c_i - (k)/(np.sqrt(2) * np.power(m, 1.5) * np.sqrt(k * (2 + np.log(m/k)))) + (4 + np.sqrt(2) * np.sqrt(k*(2 + np.log(m/k))))/(2*np.power(m, 1.5))\n",
    "\n",
    "    m_zero = fsolve(acc_func, m_zero_initial_guess)\n",
    "#     print (\"m_0 = %f\" % m_zero)\n",
    "    \n",
    "# #     # derivative at m_zero:\n",
    "#     m_zero_derivative = acc_d(m_zero)[0]\n",
    "# #     print ('derivative at m_0:', m_zero_derivative)\n",
    "    \n",
    "#     if m_zero_derivative <= c_i:\n",
    "#         m_opt = 0\n",
    "#         print('agent is high cost')\n",
    "#         return m_opt\n",
    "    \n",
    "    m_i_star = fsolve(derivative_func, m_initial_guess)[0]\n",
    "\n",
    "#     print (\"m_i star is m = %f\" % m_i_star)\n",
    "#     print (\"at m_i star the value of the expression is %f\" % derivative_func(m_solution))\n",
    "    \n",
    "    m_i_star_cost = float(c_i * m_i_star)\n",
    "    m_i_star_acc = float(acc_func(m_i_star))\n",
    "    \n",
    "#     print (\"at m_i star the data cost is %f\" % m_i_star_cost)\n",
    "#     print (\"at m_i star the accuracy is %f\" % m_i_star_acc)\n",
    "    \n",
    "    if m_i_star_cost < m_i_star_acc:\n",
    "        m_opt = m_i_star\n",
    "#         print('agent is low cost')\n",
    "    else: \n",
    "        m_opt = 0\n",
    "#         print('agent is mid cost')\n",
    "    \n",
    "    return m_opt\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 238,
   "id": "d0043f1b",
   "metadata": {},
   "outputs": [],
   "source": [
    "c_values = np.logspace(-5, -2, num = 20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 239,
   "id": "c9cca7ea",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "\n",
    "def gen_m_star_values(c_values=None, k=3):\n",
    "    \n",
    "    m_i_star_values= []\n",
    "\n",
    "    for c_value in c_values:\n",
    "        m_i_star = compute_m_i_star(a_opt=0.95, k=k, c_i=c_value)\n",
    "#         print('m_i_star', m_i_star)\n",
    "        m_i_star_values.append(m_i_star)\n",
    "    \n",
    "#     print('k= ', k)\n",
    "#     print(m_i_star_values)\n",
    "        \n",
    "    return m_i_star_values\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 240,
   "id": "233b0ec2",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "m_i star is m = 5506.930845\n",
      "agent is low cost\n",
      "m_i star is m = 4300.754177\n",
      "agent is low cost\n",
      "m_i star is m = 3358.406782\n",
      "agent is low cost\n",
      "m_i star is m = 2622.245560\n",
      "agent is low cost\n",
      "m_i star is m = 2047.209644\n",
      "agent is low cost\n",
      "m_i star is m = 1598.076236\n",
      "agent is low cost\n",
      "m_i star is m = 1247.314500\n",
      "agent is low cost\n",
      "m_i star is m = 973.407274\n",
      "agent is low cost\n",
      "m_i star is m = 759.538679\n",
      "agent is low cost\n",
      "m_i star is m = 592.567907\n",
      "agent is low cost\n",
      "m_i star is m = 462.226835\n",
      "agent is low cost\n",
      "m_i star is m = 360.492675\n",
      "agent is low cost\n",
      "m_i star is m = 281.097505\n",
      "agent is low cost\n",
      "m_i star is m = 219.144845\n",
      "agent is low cost\n",
      "m_i star is m = 170.809925\n",
      "agent is low cost\n",
      "m_i star is m = 133.105394\n",
      "agent is mid cost\n",
      "m_i star is m = 103.698205\n",
      "agent is mid cost\n",
      "m_i star is m = 80.766489\n",
      "agent is mid cost\n",
      "m_i star is m = 62.887708\n",
      "agent is mid cost\n",
      "agent is high cost\n",
      "m_i star is m = 8514.864833\n",
      "agent is low cost\n",
      "m_i star is m = 6621.389018\n",
      "agent is low cost\n",
      "m_i star is m = 5147.389923\n",
      "agent is low cost\n",
      "m_i star is m = 4000.202497\n",
      "agent is low cost\n",
      "m_i star is m = 3107.585213\n",
      "agent is low cost\n",
      "m_i star is m = 2413.227163\n",
      "agent is low cost\n",
      "m_i star is m = 1873.241956\n",
      "agent is low cost\n",
      "m_i star is m = 1453.431994\n",
      "agent is low cost\n",
      "m_i star is m = 1127.154086\n",
      "agent is low cost\n",
      "m_i star is m = 873.654401\n",
      "agent is low cost\n",
      "m_i star is m = 676.769738\n",
      "agent is low cost\n",
      "m_i star is m = 523.914619\n",
      "agent is low cost\n",
      "m_i star is m = 405.291425\n",
      "agent is mid cost\n",
      "m_i star is m = 313.274536\n",
      "agent is mid cost\n",
      "m_i star is m = 241.930211\n",
      "agent is mid cost\n",
      "agent is high cost\n",
      "agent is high cost\n",
      "agent is high cost\n",
      "agent is high cost\n",
      "agent is high cost\n",
      "m_i star is m = 14815.352634\n",
      "agent is low cost\n",
      "m_i star is m = 11454.992683\n",
      "agent is low cost\n",
      "m_i star is m = 8850.089268\n",
      "agent is low cost\n",
      "m_i star is m = 6831.783963\n",
      "agent is low cost\n",
      "m_i star is m = 5268.796493\n",
      "agent is low cost\n",
      "m_i star is m = 4059.089940\n",
      "agent is low cost\n",
      "m_i star is m = 3123.379475\n",
      "agent is low cost\n",
      "m_i star is m = 2400.077746\n",
      "agent is mid cost\n",
      "m_i star is m = 1841.359643\n",
      "agent is mid cost\n",
      "m_i star is m = 1410.099075\n",
      "agent is mid cost\n",
      "agent is high cost\n",
      "agent is high cost\n",
      "agent is high cost\n",
      "agent is high cost\n",
      "agent is high cost\n",
      "agent is high cost\n",
      "agent is high cost\n",
      "agent is high cost\n",
      "agent is high cost\n",
      "agent is high cost\n"
     ]
    }
   ],
   "source": [
    "\n",
    "m_i_star_values_k1 = gen_m_star_values(c_values=c_values, k=1)\n",
    "m_i_star_values_k3 = gen_m_star_values(c_values=c_values, k=10)\n",
    "m_i_star_values_k5= gen_m_star_values(c_values=c_values, k=100)\n",
    "# m_i_star_values_k10 = gen_m_star_values(c_values=c_values, k=10)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 306,
   "id": "08707e7d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "\n",
    "color_1 = 'C0'\n",
    "color_2 = 'C1'\n",
    "color_3 = 'C2'\n",
    "color_4 = 'grey'\n",
    "\n",
    "fc_1 = '#add8e6' #facecoor\n",
    "fc_2 = '#FED8B1'\n",
    "fc_3 = '#D0F0C0'\n",
    "fc_4 = 'silver'\n",
    "\n",
    "linestyle_1 = '-'\n",
    "linestyle_2 = '-.'\n",
    "linestyle_3 = '--'\n",
    "linestyle_4 = ':'\n",
    "\n",
    "\n",
    "# cate_color = '#9B30FF'\n",
    "# cate_facecolor = \"#FFE1FF\"\n",
    "# cate_linestyle = '--'\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "'''\n",
    "between mid/low\n",
    "k=1 0.007\n",
    "k=3 0.004\n",
    "k=5 0.0029\n",
    "k=10 0.00185\n",
    "\n",
    "'''\n",
    "\n",
    "\n",
    "local_tickers=c_values\n",
    "\n",
    "plt.figure(figsize=(5,5))\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "\n",
    "plot_line(m_i_star_values_k1, label='k = 1', linestyle=linestyle_4, linecolor=color_3, tickers=local_tickers, log_scale=True)\n",
    "plot_line(m_i_star_values_k3, label='k = 10', linestyle=linestyle_1, linecolor=color_1, tickers=local_tickers, log_scale=True)\n",
    "plot_line(m_i_star_values_k5, label='k = 100', linestyle=linestyle_2, linecolor=color_2, tickers=local_tickers, log_scale=True)\n",
    "# plot_line(m_i_star_values_k10, label='k = 10', linestyle=linestyle_3, linecolor=color_3, tickers=local_tickers, log_scale=True)\n",
    "\n",
    "# plt.plot(np.log(0.004),np.log(1),marker=\"o\", markersize=20, markeredgecolor=\"red\", markerfacecolor=\"red\")\n",
    "\n",
    "# plt.vlines(x = 0.007, ymin=0, ymax=200,color = color_3, linewidth=8.0)\n",
    "# plt.vlines(x = 0.004, ymin=0, ymax=200,color = color_1, linewidth=8.0)\n",
    "\n",
    "# plt.vlines(x = 0.0029, ymin=0, ymax=200,color = color_2, linewidth=8.0)\n",
    "\n",
    "# plt.vlines(x = 0.00185, ymin=0, ymax=150,color = color_3,linestyle=linestyle_3, linewidth=2.0)\n",
    "\n",
    "\n",
    "# plt.plot(tickers, all_neg_error*np.ones_like(noises), '-', color='black', label='All neg.')\n",
    "\n",
    "# plt.ylim=( (10**-1,10**4) )\n",
    "\n",
    "# plt.ylim(RMSE_ylim)\n",
    "\n",
    "\n",
    "plt.tick_params(length=6, width=1, top=False,right=False,labelsize=24)\n",
    "\n",
    "plt.legend(loc='upper center', bbox_to_anchor=(0.75, 1), fontsize=24, ncol=1)\n",
    "\n",
    "plt.xlabel(\"marginal cost \"+r\"$c_i$\", fontsize=24)\n",
    "plt.ylabel(r\"$m_i^*$\", fontsize=24)\n",
    "\n",
    "plt.subplots_adjust(top = 1, bottom = 0, right = 1.1, left = 0, \n",
    "            hspace = 0, wspace = 0)\n",
    "annotation.slope_marker((0.000035, 9000), (-2, 3), text_kwargs={'fontsize': 24})\n",
    "\n",
    "plt.savefig('inddata_c.pdf', format='pdf', bbox_inches = 'tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1ba5d143",
   "metadata": {},
   "source": [
    "# Optimal collection mechanism"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 411,
   "id": "5e8c07b8",
   "metadata": {},
   "outputs": [],
   "source": [
    "def compute_best_response(a_opt=0.95, k=1, c_i=0.1, extra_data=0, n=1):\n",
    "    \n",
    "    m_istar = 0\n",
    "#     m_istar = compute_m_i_star(a_opt, k, c_i)    \n",
    "#     if extra_data <= 0:\n",
    "#         return m_istar\n",
    "    \n",
    "    error_func = lambda m: 1 if m < k+1 else (np.sqrt(2*k * (2 + np.log(m/k)))+4)/(np.sqrt(m))\n",
    "    acc_func = lambda m: a_opt - error_func(m)\n",
    "    best_response_func = lambda m: acc_func(n*m + extra_data) - (acc_func(m_istar) + c_i * m)\n",
    "    initial_max_guess =  a_opt / c_i\n",
    "    m_imax = fsolve(best_response_func, initial_max_guess)[0]\n",
    "    if m_imax < 0.3:  # large tolerance of error to stabilize equil computation\n",
    "        m_imax = 0\n",
    "    total_data = int(n * m_imax)\n",
    "    return max(0, total_data)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 412,
   "id": "523a5ae1",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/praneeth/anaconda3/lib/python3.8/site-packages/scipy/optimize/minpack.py:175: RuntimeWarning: The iteration is not making good progress, as measured by the \n",
      "  improvement from the last ten iterations.\n",
      "  warnings.warn(msg, RuntimeWarning)\n",
      "/home/praneeth/anaconda3/lib/python3.8/site-packages/scipy/optimize/minpack.py:175: RuntimeWarning: The iteration is not making good progress, as measured by the \n",
      "  improvement from the last five Jacobian evaluations.\n",
      "  warnings.warn(msg, RuntimeWarning)\n"
     ]
    }
   ],
   "source": [
    "n_list = np.logspace(1, 4.5, num = 100)\n",
    "d1_list = [compute_best_response(k=1, n=n) for n in n_list]\n",
    "d10_list = [compute_best_response(k=10, n=n) for n in n_list]\n",
    "d100_list = [compute_best_response(k=100, n=n) for n in n_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 413,
   "id": "e99da6b7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAcYAAAG7CAYAAABZ3jU2AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8QVMy6AAAACXBIWXMAAAsTAAALEwEAmpwYAAB3XklEQVR4nO3dd3gUZdfA4d9JJYQQeleq0pQampUiWBALNhRUbNhfe3/FXj7B+ip2xYJdLGADaSqIdJTekd5JAgmp5/tjJskS0ja7m90k576uuXZn5pmZk2HZszPzFFFVjDHGGOMIC3YAxhhjTCixxGiMMcZ4sMRojDHGeLDEaIwxxniwxGiMMcZ4sMRojDHGeIgIdgAVWZ06dbRZs2bBDsMYY0w+8+fP362qdQtaZ4kxgJo1a8a8efOCHYYxxph8RGRjYevsVqoxxhjjwRKjMcYY48ESozHGGOPBEqMxxhjjwRJjAIjIIBF5KzExMdihGGOM8ZIlxgBQ1QmqOiI+Pj7YoRhjjPGSJUZjjDHGgyVGY4wxxoMlRmOMMcaDJUZjjDHGg3UJF2JUleTkZJKSkkhJSSErKyvYIZlKJjw8nKpVq1K9enXi4uIQkWCHZEyZssQYQlSVnTt3cvDgQWrVqkWDBg0IDw+3LyZTZlSVrKwsDhw4wO7du0lNTaVevXr2GTSViiXGEJKcnMzBgwdp2rQp4eHhwQ7HVEIiQkREBDVq1CAuLo6NGzeSnJxM9erVgx2aMWXGnjGGkKSkJGrVqmVJ0YSE8PBwatWqRVJSUrBDMSbXjE0zeHziYv5YvTtgx7DEGEJSUlKoVq1asMMwJle1atVISUkJdhjGAJCWmcYdX//Oe39s5poP5gYsOVpiDCFZWVl2tWhCSnh4uFUAMyFBVRn9y1r2bu8MQFpmNl/N3xSQY1liDABf+kq1Sg4mlNjn0YQCVeXpH5fz9u/raS8biCadPm1qMuqijgE5nlW+CQBVnQBMSEhIuC7YsRhjTHmWmpHKC5PW8/bv6wG4KuJn2lZL4dgh3xEZHphrO7tiNMYYE5LGr/qGE18dnZsUAaYc81/atmxG5MTbAnZcu2I0xhgTcsav+ob7vp1Nxt5Tcped3r4+r1zWhTBJgOTtATu2XTGaCqFZs2aICNOnTw92KMYYH6kqvy6MI2PvKdQhEVD6tqnFq5d1cW6fhoVDfOOAHd+uGI3xk82bNzNjxgzmzp3L3LlzWbhwIampqdSvX5/t2wP369aYiiSnos2PC9NoKVv4LOoJ5tU4ndOGvRmwZ4r5WWI0xk9Gjx7Nyy+/HOwwjCm3PGufNmI346Kepq4kcWbilzC9CZz2aJnEYYnRGD8REVq2bElCQgLdunVj69atvPDCC8EOy5hy4deNvzLz7/q8P/NfAHYTz7Zq7WhwcCZExsKxZ5RZLJYYjfGT0aNH8+KLL+bOjx07NnjBGFOOfLxsHI9NXEzG3lNzl/Vp34TjLvkGfrgdOl0KR/css3is8o2p8Pbt20evXr0QETp27MjOnTsDchzrtcgY7/2z658jkuLp7evzv0u7EBkVDee/Ds1PKWIP/mdXjKZC2759OwMGDOCff/6hZ8+e/Pjjj9SsWTPYYRljcJ4pTpwbQcbeU6lJEmeFz2HbMRfzv0u7EBURvOs2S4ymwtq4cSOnnXYaa9asoV+/fnz33XfExsYGOyxjDE5SfPanFbz52zqqc5CPop7luLANZDWKJzy87G6bFsRupZoKacWKFZx00kmsWbOGc889lx9++OGIpNi7d29EpFSTtZc0pvRUlWd/dpJiLKmMjfo/jgvbAED4rJdg68KgxmdXjOXQmEVjeH3x6wDc2PFGbup002HrR80dxYfLPgTg7oS7ubL9lYetf3TWo3y9+msARvYayUXHXnTY+nt/u5ef1v8EwLMnP8vAFgMPW3/LlFuYsXkGAP/r+z96H9X7sPVX/XwV83bMA+C909+jW4Nuh62fvmn6Edv404IFCzjjjDPYtWsXQ4cOZezYsUREHPlRr1WrFvXr1y/VMaKionwN05hK6Z2/3+Xn+dHMW1mTKqTxXtQouoStyStwzv+gcZfgBYglRlPB/P7774wePZqkpCRuvPFGXnvttUJHiBg/fnwZR2dM5fb23+8w6peVpO/pTTTpvB35PD3CVuQVOGs0dLk8eAG6LDGaCmXkyJEA9O3blzFjxgQ5GmNMjsysTD6blUL6nt5EksmYyJc5OXxJXoEBT0L30BiQSFQ12DFUOCIyCBjUqlWr61avXl3i7ZYvX07btm0DF1gF1qxZMzZu3MiQIUP47LPPABgzZgw33nhj0GIaO3YsV111VbnvEs4+l8ZXqsqoX1YyZvpawsnilcj/MTB8Tl6BPv+FU+8p05hEZL6qJhS0zq4YA8DGYwye66+/nu7du3PnnXdy8803ExUVxTXXXFNg2cGDBzNr1qxSHWf8+PGccMIJvoRqTKWgqoye5CRFIZvnIt88PCmefFeZJ8XiWGI0Fc4dd9xBeno6999/PyNGjCA6Opphw4YdUW7v3r3s2LGjVMdIT0/3NUxjKjRVZX3iesb/lcFr09YCylMR73JB+B95hXreBH0fDlqMhbHEaCqk++67j7S0NB555BGGDx9OVFQUF1988WFlrMmFMYGhqry68DVem7aBQ7v6AMrIiI+4LGJaXqGuV8HpT0MhleOCyRKjqbBGjhxJeno6Tz31FEOHDiUyMpLzzz8/YMfLyMggMTExd/7AgQOA8yWxe/fu3OXh4eHW+46p0D5a9hH/m7qW9N2nAXB3xBdcHfFzXoGOl8LAF0IyKYIlRlPBPfnkk6SnpzNq1CiGDBnC+PHjGThwYPEblsLMmTPp06fPEct37txJ3bp1c+ebNm3Khg0bAhKDMaFg48bjSN9dG4Cbw7/llojv8la2Ow/OeRXCQrd/mdCNzBg/ee6557jttttIT0/nggsuYNKkScEOyZgK66VfV/Hub9sAuDr8J+6J/CJv5bFnwuC3ITy0r8msuUYAJSQk6Lx580pc3qrFm1Bkn0tTUq9MWc0Lk1cBcGn4FJ6JfDdvZYs+cOlnEFklSNEdzpprGGOMCQhV5Z1/3mHHls68MyOnlrcyMH4DpLizR/eCIeNCJikWxxKjMcaYUlFVnp/3PG/9tpH0XY1yl598TF0Shn0GP98JO5bAZV9AVPkZ2cYSozHGmFLZmLSR9//YQvquM3KXndSqDm9fkUCVyHAY9ApkHITouCBG6T1LjMYYY0rl50VZHNzhNMloKttp3LxtXlIEp+ZpOUuKYInRGGNMKbz121qe/ckZGaOLrOKTKs8S0egKIiKCO8iwP1hiNMYYUyKqSnp2Oh/O3MLTPzpJsbls46Mqo6iih2DeWxAdA/0fD3KkvrHEmI+I9AamFbK6v6r+WnbRGGNMaFBVnpnzDFP/gTVrOuYub9i0NdE1B8Dyb6BqHeh0ZL/E5Y0lxsK9BszOt2xJQQWNMaYiU1We/utpPvxzE2k7BuUu7968Fu9c1Y2IiBPglwbQ6TKoe2wQI/UPS4yF+0NVPwt2EMYYE2wiwr+bW5C2o1PusoSmNXh/eDeqRrlp5MxngxNcAFiXcEUQkWoiEhnsOIwxJpg+/HMDv8yrDkBtEnm4znTGXtWd2OiKeW1libFwbwPJwCER+V1ETgx2QMYYU9Y+nr2Rkd8tBaA6B/iq2iiuOfAW1ab9F7KzgxxdYIR0YhSROBE5R0SeEJGfRGS3iKg7tSnhPhqIyMsislZEDonIDhGZICL9CtkkHfgauB04F3gQaANMs+RojKkMsjWbyRsnM+6vjfz3W6dqRVUO8WW1F2ieuc4pNOct2LowiFEGTqhfB/cDvintxiLSAZgK1HYXJQF1gLOBgSLyoKoedmNcVWcBszwWfS8iX+BUvPk/4KTSxmOMMaEuW7N5YvYTfPLXRtK2XwBANOl8GvcyrTNW5BU89zVo0tVvx92yZQuNGzf22/58EdJXjK6dwI/AY8CIkm4kIjHA9zhJcSFwnKrGAzWB5wEBnhGRAcXtS1XXA18BvUSkqtd/gTHGlBNfrfqKT+dsIG27M6h3BJl8VH0MHTMW5xU6c5RTA9VPNm/ezPbt2/22P1+F+hXjBFX9NmdGRJp5se31QFPgADBIVbcAqGoScLeItATOA54BSjJA30acHxI1yOsz3hhjKhRN6s6hbVUBIYxs3qn+Lt3T5+QV6DcSepT4GqVYmzZtYufOnX7bnz+E9BWjqmb5sPlQ9/WTnKSYzyj3tUsJn1e2ALKAfT7EZIwxIWv8gs3cP34pzg01ZUz8R/ROn5FX4KQ74OS7/HIsVWXjxo0hlxQhxBNjaYlIHJBz8/uXQorNBhLd9309tq1VwP7aAhcCM1Q11Y+hGj9p1qwZIsL06dODHYox5dK3C7dw95eLccauV0bHf80ZaR5fn92uhX6P+OVYOUlx9+7dftmfv4X6rdTSaovzkwdgaUEFVDVbRFYC3YF2Hqs+F5EDwDyc55utcW7LZgJ3ByxiU+5t3ryZGTNmMHfuXObOncvChQtJTU2lfv36JX5+sn37dp555hkmTpzIli1biI+Pp3v37tx+++3061dYRWpjSicrO4snZj9BVEov3pmSSbY6yx+r8RMXHhqfV7DDEOe5okjBO/KCqrJhwwb27t3r874CpaImxoYe77cWUS5nnWf5CcBlwJ1AdWCPu+wJVV3uzyBNxTJ69GhefvnlUm//999/07dvX/bs2QNA9erV2b17NxMnTuSHH37g6aef5v777/dXuKaSy8rOYuSskXy9cD2HtnQBnKGi7qkxnSsPfZxXsM3ZTg3UMN9vMKoq69atY//+/T7vK5Aq5K1UwHOo6KJufeZUoqmWs0BVX1HVnqpaW1UjVbWBql5mSdEUR0Ro2bIll1xyCaNHj+bOO+8s8bapqamcc8457Nmzh86dO7NkyRISExPZt28fd911F6rKAw88wKRJJaknZkzxktKT+H1lMoe2DCEnKd5U4y9uPvRWXqEWfeDC9yDc92uo7Oxs1q5d65ekmJyczPfff8/DDz/MmWeeSZ06dRARRIQVK1YUv4NiVNQrRt+v9705mMijwBE33xs2bHhkYVNhjR49mhdffDF3fuzYsSXe9s0332Tjxo1Uq1aNCRMm5Lbnql69OqNHj2bt2rV8++23PPDAAwwYUGwLI2OKNWdtGlvWngE490+H1/ybew79L69Ak+4wZBxERPt8rJykmJSU5PO+AKZMmcL555/vl30VpKJeMR7weB9TRLmcNokHiihTLFV9VFUl/9SoUSNfdmv8ZN++ffTq1QsRoWPHjgGrBRceHl7qbceNGwfAZZddVmAj53vuuQeABQsW+OUXsancJi/bwc3jFpDlPlS8qOZqHkl/AVG3i7f6x8PQLyEqtoi9lEx2djZr1qzxW1LMUa9ePc466yweeeQR3nrrreI38EJFvWL0fK7YCFhZSLmczLUtsOGYYNm+fTsDBgzgn3/+oWfPnvz444/UrFkz2GEdJjk5mfnz5wNw+umnF1imZ8+exMfHk5iYyNSpU2nTpkQ9IhqTKys7i12pu1i2Sbhp3Hwy3aQ4sOYmnst4FslKdwrWbgWXfwMxNXw/ZlYWa9as4cABn649jjBo0CDOO++83PkNGzb4df8VNTGuwLk/IEB7CkiMIhKGU+MUYFnZhWbKysaNGznttNNYs2YN/fr147vvviM21vdfwP62fPly1KkjT/v27QssExYWRuvWrZkzZw7LltnH1XgnKzuL/878L1NX7GDvhgvJyHI+b01rV+W5Y1Yhi9yqGNWbwOXfQrW6vh8zK4vVq1dz8OBBn/eVny93Z0qi0MQoIqf46yCq+pu/9lXC4yWLyDygG9AfGF9AsR5AvPt+ij+PLyKDgEGtWrXy526NF1asWEH//v3ZvHkz5557Lp9//jnR0Yc/K+nduzczZswoZA9FmzZtGr179/ZDpLBtW94Ni6Juv+es8yxvTEk89ddTfPv3SlI3X4HbUJGja1Xl0+t6Elv9VIiOhH++giu+hRpH+Xy8zMxMVq9eTUpK+ewkrKgrxunkPJX1jRZznED5BCcxDhWRx1U1/7dJTpvE+apa2K3WUlHVCcCEhISE6/y5X4Bm9//g710GzYZnBwZkvwsWLOCMM85g165dDB06lLFjxxIRceRHsFatWtSvX79Ux4iKivI1zFyev6hjYgp/JF61qvNI3N+3pUzF1yS8H6mbO4A6w8s2qRnDpyN60qiG+3k741k48Xao7nuFwczMTFatWkVqavntC6WohPUvhSfGuuRVXMkEduPctqztsc+D7nKfiEgdj1nPh0M18q3bq6qeg4O9iTN0VFNgoohcrqrL3F5xHgYGu+Ue9DVGEzp+//13Ro8eTVJSEjfeeCOvvfYaUkij5PHjC7qRUPZybqMaEwh/rt3DcxOScpNiq3jl/Wt70LiGx48wEb8kxYyMDFatWsWhQ4d83lcwFVorVVWbqWrz/BPwAhAJ/IrTlVo1VW2kqg1x2g/2wemUOxJ43t3GF7s8pgUey//Mt+7ofPGn4oynuAfoAiwVkURgP3APTtJ/QFWtYVgFMnLkSJKSkujbty9jxowpNCmGkmrVcpvRFvkrO+e2lGd5Y4oyZ/1erh47l0MZzjVDy+rKD/HPcdTM+yHbl66oj5Senl4hkiJ4eYtTRM4CXgI+VNWr8q9X1QxgBjBDRN4HXhaRNar6sz+C9ZaqLhaR44AHcMZgbIyTKOcAL6qqX58tloVA3X6sKIYMGcJnn33G1KlTef3117nxxhuDHVKxPJ8rbt26ldatWxdYbutWp7K1tY81RcnKzuK9Je/RpupArv/wb1IznAR4VJwwse5rRG9ZDDsXQ9oBp/G+H3485iTFtLQ0n/cVCrx99ncXzpXWvSUoex9wBc6zvFInRlX16V9NVbcDt7lTmbDKN8Fz/fXX0717d+68805uvvlmoqKiuOaaawosO3jwYGbNmlXguuKMHz+eE044wZdQc7Vp0wYRQVVZunRpgYkxOzublSudR+Ht2rU7Yr0x4CTFB/94kAnL/iFtU12yspzbp3Xjohl7TVdiZn0HOWMNNT/FL0kxLS2NVatWkZ6e7vO+QoW3ibETkKiqu4orqKo7RWQ/0LkUcZVrgax8Y4p3xx13kJ6ezv3338+IESOIjo5m2LBhR5Tbu3cvO3bsKNUx/PklEBcXR0JCAnPnzmXy5MkMHjz4iDJ//fUXiYnOYDDWmbgpzKyts5iw7G9S/r0Wsp2kWKdaFJ9e15OW9arBea877ROr1YeEI276ee3QoUOsWrWKjIwMn/cVSrzt+SYKqC4i1YsrKCLxOJ1w+6/6njEldN999/HYY4+RnZ3N8OHD+eKLL44oM336dFS1VJO/mmrkuOwyZzT0cePGFdgcY/To0QB07dq10FutxtSUDmRvvQmyqwBQKzaKT67rSat67nPpsDCnBurJJe/HtzCpqakVMimC94lxibtNSWpyPoDTM+0/3gZljD+MHDmShx56iKysLIYOHco333wT0ONlZGSwe/fu3CmnWYWqHrZ8374jx7q+/vrradq0KcnJyZx99tm5jfiTk5O59957c2vQPv300wH9G0z5tXRrIkPf+YtD6c7Xes2qkXxzVjbH1stXWcsPt08rclIE72+lvgp8BNwjInWBZ1V1tWcBEWmF83zxapznkf87Yi/GlJEnn3yS9PR0Ro0axZAhQxg/fjwDBwamAtPMmTPp06fPEct37txJ3bp5PYk0bdr0iC6sYmJi+O677+jXrx8LFiygffv2VK9enQMHDpCdnY2I8PTTT1sH4uYwWdlZhEkYK3ckM+ydv0hMdRJVfEwkP5ywmkYTHoStw2HgCxDmn95iUlJSWLVqFVlZ/q3VGkq8SoyqOk5EegE3AcOB4SKyk7zHuY2AnBbTAryqqp/6KdZywyrfhJbnnnuO9PR0Xn75ZS644AK+//77kEwwHTt2ZMmSJYcNVFy7dm26d+/OHXfcYc8WzWEyszN58I8HkfRG/Ppne/alOEkxrkoE3/fZRaOpDzkF54+F+KPgFN/HWT948CCrV68OiaS4e3deM3nPuzD79+8/bF2tWrUI83IsSSlN42IRGQo8CrQspMga4FFV/cTrnVcgCQkJOm/evBKXX758OW3btg1gRMZ4zz6XoScnKU5cMY/UjSPQrDgA4qIj+ObMdFpNugqy3ducjbrAld9DdJxPxzxw4ACrV68mOzu7+MKl1LVr1xKXLWkb5fXr19OsWbOCtp+vqgkFbVOqrtpUdRwwTkQ64TSez7lPtAtYoKqLSrNfY4wxxVOU/clRpP57XW5SjI0K54tBkbT6xSMp1jkWhn7lc1JMTk5mzZo1AU2KocSnPkzdBLjIL5EYY4wpkW37Mvj7795optOgvmpUOJ8NrkXbXy6GDLfv3epNnOGjYmv7dKykpCTWrFkTcl0XBjKeijrslDHGVEib96Vw6duz2Z7oJMUqkWF8fGEjjv91CKS6z9piajlJMb6JT8dKTExk7dq1IZcUA61UidFtx3gtzpBORwExqtoy3/rzAFXVj/wQpzHGVFqZ2Zks2b2EelGtufTt2WzZ7/SpGx0RxtiLW9Jl+mWQ5NaBjIyFYV9B3WN9Oub+/ftZt25dpUuKUIrE6NZK/Rqn9mnO08/DzpyqJonIbUAnEVmvqn/4HGk5YrVSjTH+kpmdyUN/PMRPq2cRveN+diU5y6PCw3jn0rb0nHkV7HFbzYVHwZBx0LjklVgKsnfvXtavX+9j5OWXV3VYRaQJMBFoAPwEXA4c2VrZ8QZO4rzAlwDLI1WdoKoj4uPjiy9sjDFFeG3Ra0xc/RsHNl6dmxQjw4U3LzuOkxfcAVtzBh0SGPwWtDyyLa039uzZU6mTInjf8809OGMifqiqZ7u1UwvrNPIn97V3KWMzxphK76yjLyZz801kp9cDICJMeO3STvRZ/iisnZpXcODz0P58n461e/fuIzqfqIy8TYxn4tw2HVlcQVXdDKQCvo7HaIwxldK+g+nc+vFq0lJrARAeJrwypBMD/n0JlnyVV7D3g9Ct4FFkSmrXrl1s3LjRp31UFN4+YzwKOKiq/5awfCrgWwMaY4yphBJTMrj8vb9YsT0ZgDCBFy7uyFmJn8KcN/MKdrsOTi3JSICF27FjB5s3b/ZpHxWJt1eMaUC0iBS7nYjEAjWA/d6HZYwxlU9WdhbPznmWxdtXcsX7c1iyxXmoKAKjLuzIudlTYMrjeRu0Px/O/D+fOgbfvn27JcV8vL1iXAV0BY4HFhdT9gKcxGujaxhjTDGysrP478z/MmHNJN7/pSZpB/PaID47+HguaLgL3vYYb735qXD+mz51Dr5t2za2bt3qS9gVkreJ8VsgAXgYuLCwQiLSGhiF8zzyy9IGV15Zcw1jjLc2Jm9k6sbfSd00nKyUvKT4xHnHcUm3o0GPghNuhZkvQ8OOcMnHEBHt0zEbNmxIw4YNfQ29wvH2VurLwL/A+SLytYicnLMPEYkVke4i8iwwF6f/1OXAe/4MuDyw5hrGGG81qtqUBkmPkpXSInfZyLPbcXnPps6MCPR/HAa94vR/WqXY8eJNKXk77NRBETkT+BE4H6d3mxxJHu8FWAeco6oVcyRLY4zxk7TMLK7/aD6L/03LXfbAmW24+qQCKvV3vbIMI6ucvL1iRFWXAx2Bp3HGYZR8007g/4CuqrrOf6EaY0zFkZWdRUpGCumZ2dw8bgEzVu3KXXf3gGO5vltNmPYMZGUGMcrKqbTDTiUB/wX+6/aG0xAnye5Q1Q3+C88YYyqerOwsHpn1COv2byB27638ujxvYN3/9G3FLSc3gQ/Pg02zYdtiuPA9iKoavIArGa+vGPNT1c2qOldV/7KkaIKlWbNmiAjTp08PdijGFElVefTPR/l2zffM+bstk5flJcUbTm3JHf2PhQUfOUkRYNVPsHFWkKKtnLztK3WqiJS4lqmIfCoiU7wPy5jyZ/PmzYwbN47bb7+dE088kapVqyIiNGjQoMT72L59O7fddhstW7akSpUq1K9fn0GDBjFlSvH/jdLT03nuuefo1KkT1apVo0aNGvTq1Yu33nqrUo6QEKpEhLa12nNo2wVkJnXKXX71ic2574zWzsj03a+Dk+5wVpz+NBxzWnCCraS8vZXaG9juRfmewNFeHsOYcmn06NG8/PLLpd7+77//pm/fvuzZsweA6tWrs3v3biZOnMgPP/zA008/zf3331/gtklJSfTt25f58+cDULVqVVJTU5k9ezazZ89mwoQJfPPNN0RE2BCswaaq/LO8PZmJeZ2CXd6zKQ+f3dZJiuDUQD3tUTjmdGjaKziBVmI+30otRjj5hqQypqISEVq2bMkll1zC6NGjufPOO0u8bWpqKueccw579uyhc+fOLFmyhMTERPbt28ddd92FqvLAAw8wadKkAre/7rrrmD9/PrVq1WLChAkcOHCAlJQUxo4dS5UqVZg4cSKPPPKIv/5UU0qqymMTlvHpnLxeNS9JOIrHzmmflxQ9WVIMDlUt8QRkA1tLWDYaOATs9eYYFWECBgFvtWrVSr2xbNkyr8qbPE2bNlVAp02bFrQYMjMzD5t///33FdD69esXu+2LL76ogFarVk03b958xPrzzjtPAe3SpcsR6xYsWKA4P0D1u+++O2L9Sy+9pIDGxMTojh07vPiLHPa59E1Wdpb+sPYHzczK1Kd+WKZN75uYO93+2ULNzMpWXTVZ9fvbVDMzgh1usZKSkvS7777T//73v3rGGWdo7dq1cz9/y5cvD3Z4JQbM00K+w4u8ryIiRwPN8i2Ochv2F9Y5n+D0kXopEAVUuqfGqjoBmJCQkHBdsGMxsG/fPs466yxmz55Nhw4dmDx5MvXq1fP7ccLDS98117hx4wC47LLLaNy48RHr77nnHr799lsWLFjAihUraNOmTe66Tz75BIDWrVtzzjnnHLHtiBEjeOSRR0hMTGT8+PHccMMNpY7TeCdbs3n8z8f5evXXvDV9K4tW5fUyM7BDQ0Zd2IHw7Yvgiysg4yAkbYWL3oeo2OAFXYwpU6Zw/vm+DW8V6op74HAVRw4xVROYXoJ95yTOl7wLyRj/2b59OwMGDOCff/6hZ8+e/Pjjj9SsWTPYYR0mOTk599ng6aefXmCZnj17Eh8fT2JiIlOnTj0sMU6bNg2AAQMGFLhtTEwMJ598MhMnTmTq1KmWGMvQd2u+4+vVX5O2uy+LduUlxQHt6vPSJZ2ISNwI4y5ykiLAzmWQlhzSiRGgXr16JCQk0K1bNxo3bsyIESOCHZJfFZcY9+N0AZejKc7t1KK6Ys/G6QVnKfCuqk7zJUBjSmvjxo2cdtpprFmzhn79+vHdd98RGxt6XzjLly/PrTXavn37AsuEhYXRunVr5syZw7Jly3KXqyorVqwocluAdu3aMXHixMO2NYE3qOUgPpi5mUW78rp569O6Lv+7rDORafth3IVw0G3YX6UGDPsa4kpeizkYBg0axHnnnZc7XxEHNi4yMarqyzj9owIgItnALlW1wYdNSFuxYgX9+/dn8+bNnHvuuXz++edERx/e4XLv3r2ZMWNGqfY/bdo0evfu7YdInREOcjRq1KjQcjnrPMsnJSVx8ODBUm1rAm/c7M0sWpGXFE9qVYfXh3UlWtPh0yGwZ42zIjwaLv0M6rYOUqQl58sjg/LC27rbjwEHAhGI8cK0Z2DGs/7Z17FnwGWfF77/U++HPg8cvv6TS2DVz6U/ZkH79KMFCxZwxhlnsGvXLoYOHcrYsWMLbKZQq1Yt6tevX6pjREVF+RpmrpzEBs5tz8JUrer0fHLgQN5/QV+2NYH12Zx/eeT7pbnz3ZvX4q0rulIlHPjyOtj0l7tGYPBbVgM1hHjbifhjgQrEGH/4/fffGT16NElJSdx444289tprBVeDB8aPH1/G0RUs5zaqr9sW9neasqGqPDf3OdrVbkdmUmce+CZvKNrOR9fgveHdqBoVAT8/AMsn5G14xjPQ/ryyD9gUyqvEKCI1cZoi7HNrXhZV9hyc2qnfq+r+0gZojDdGjnTqivXt25cxY8YEOZqSqVatWu771NRU4uLiCiyXkpJyRHnP9znrS7qt8Z+cpPjx8o/JTDqeQ1sFVeeHynGNqzP2qu5Ui46AP8fAbI/PZc+boeeNQYraFMbbW6lXAs8DjwNFJkbgFOAO4DbgVe9DM4Xq80BAb0UWu//8t15DyJAhQ/jss8+YOnUqr7/+OjfeGPpfOp7PBrdu3Urr1gU/Z8oZad1zYNnq1asTGxvLwYMHixyJvaBtjf+kZKbw1/a/yExuS+qWIeRUym/TII6Pru5BfEwkLPsOfnkwb6O258CAJ4MTsCmStz3f5DReKUl/qR/gfDoGe3kMY0rt+uuv54UXXgDg5ptv5t133y207ODBg2nQoEGpplmz/Nc8t02bNrm3QZcuXVpgmezsbFauXAk4NUxziAht27Ytclsgtzaq57bGf2IjY7mmxWgObRmG0+EXtKwby0fX9KBmbBRsmgPjR5DbEdhRPZznimGB7nzMlIa3V4wtcZpjrCpB2RVu2VbeBmWML+644w7S09O5//77GTFiBNHR0QwbNuyIcnv37mXHjh2lOkZ6erqvYeaKi4sjISGBuXPnMnnyZAYPPvK35F9//UViYiIA/fr1O2xdnz59mDdvHpMnTy5w/4cOHeL3338vcFvjH3+u3cOdn61E1UmKTWtX5ZPrelI3Lhr2rHVqoGYecgrXaglDPoXIwitLmeDy9udKHSBJVYsdOVNVM4BEwP9djBhTjPvuu4/HHnuM7Oxshg8fzhdffHFEmenTp5e62z9/NdXIcdlllwFODzgFNakYPXo0AF27dj3iVuull14KOE1UJk6ceMS2b7/9NomJicTExFT4HkvKiqqyK8Vpfzh/4z6u+WAuaZnZADSuEcO4a3tQv3oVSNnrNOBPcTqGp2ptGPYVxNYOVuimBLxNjPuAeBGpXlxBEYkH4nGSY6UiIoNE5K2cX/gmOEaOHMlDDz1EVlYWQ4cO5Ztvvgno8TIyMti9e3fulNM0QlUPW75v374jtr3++utp2rQpycnJnH322bm3PpOTk7n33ntza9A+/fTTR2zbuXNnLr74YgCGDx/Ojz/+CEBWVhYffvgh9913H+BcSQeiK7zKRlV5ZeErDP5+MBOWLWb4+3NISc8CoF5cNOOu7UGTmlUh4xB8dhnsXetsGFHFaatYq0URezchwZtfycBEIAu4uQRlb8G5lfpLaX+Vl/epa9eu6g3rrLn0iupE/J577lFAo6KidOLEiQGLYdq0abmdKRc1NW3atMDtFy1adFiHzNWrV9ewsDAFVET0mWeeKfTYiYmJ2rVr19xtq1atqtHR0bnzZ599tmZklK6DavtcHu7NxW/qcWOP07Zv9NPmD36Z2yF4l8cn6eodSU6hrCzVL69WfaS6O8WrLv02qHEHyvr16ytcJ+LeXjF+hFOh5v9EpH9hhURkAPCse7I+8vIYxvjVc889x2233UZ6ejoXXHBBoUM3BVvHjh1ZsmQJ//nPf2jRogVpaWnUrl2bgQMHMnny5ELHYgSnduqsWbN49tln6dixIyJCdHQ0PXv25M033+T777+3sRj9pFfDXsRkNSX132vJznKeE8bHRPLRNT1oVc9tarPmV1jyVd5G/R+HducGIVpTGqJeNi4WkclAP5yrwZ+Bn8jrT7UpcBYwAOc27XRV7eu3aMuZhIQEnTdvXonLL1++PLeGoTGhwj6Xh9u0N4XzxvzGngPO7dNq0RGMu7YHHY+qcXjBv96Cn++DrlfBwOedwYcriN27d+e+37RpE126dAHgzz//pFWrvPqWtWrVIixEa96KyHxVTShoXWl+Ql4AfIKTAM8Czsx/PPf1J+CyUuzfGGNC0rbEVC57Z3ZuUoyJDOf9q7odmRQBeoyAhh2hcdcKlRQB6tatW+DyXr0O79Zu/fr1NGvWrAwi8i+vU7mqJqnq2cBA4HOcq8U0d/rXXTZQVQeqqtU+McaUa9+u+ZbEtER2Jacx9O2/2LQ3FYCoiDDeuTKBbs1qFb7x0T0g3G5hlzel/hdT1Z9wrgqNMaZCem/Je7w4/0WOqd6Z5A1XsW6307VeZLjwxrAunNiqjlPw4B6Y8X9w2qMQVTV4AZcRbx/BlTf2U8YYYwqwat8qXpz/IpoVzaLFJ5B9yEmKYQKvDOlM3zbuyCyZafD5UPj3T9g8x2mSEeJjKpqilfqpqIhEiEgPEblQRK7wZ1DGGBNsx9Y8lgcSHiV101VkHzoKcB4VPn9xR8483qPP2eUTnKQIsHURbF1Y9sEavyrVFaOI3AfcA9T0WPyhx/oawEwgGuipqrsxxphy5FBGFj/+2YSs1Cq5y54673jO79zk8ILHXwiHEuHHe+C0R6B1/vqIprzxOjGKyDhgiDu7Djg6/35Udb+ITAduwOl4/G3fwjTGmMBTVUSEjKxsbvlkAX+syftN//DZ7bisx9EFb9jtGji6F9SzZi0VgVe3UkVkCHApsA3oparHAHsLKf4JTtMNa9VqjAl5X6z8gsf+fIyMrCzu+HwRvy7fmbvurv7Hcs1JzYveQf12Fa5ZRmXl7RXjNTi92dymqnOKKTsPpxOADqUJzBhjyspXq77iidlPoCr8vrApazfl9Sl7Y++W3NLXY5CgpG1ODdTTn4Ko2CBEawLN28o3nXGSXXGDFKOqaTgdiBfcEtQUqKJXgzblS2X4PKoqf+/6G1VI23H2YUnxyl5Nuff01rnjZZKeAp9dCvPfh/fOgMQtQYraBJK3ibEacFBVSzoYXTROp+OmBCIiIvw6zp8xvkpPT6/wfayKCI+e8CjNM28lY9+Jucsv6tqERwa1z0uKqvDdzXm1TncshT1rghCxCTRvE+MuIK6Ew061B6oCm0sTWGUUHx/Pnj17KsWvdBP6VJU9e/YQHx8f7FAC7vXp6/hnTePc+bM7NOTZCzoQFubxzPC30bB0fN78mf8HLU4twyhNWfE2Mc50X4cUWcoxEud55DQvj1HulXY8xlq1apGWlsbmzZtJTk4mKyvLkqQpU6pKVlYWycnJbN68mbS0NGrVKqLLs3Jq64Gtue/HzlzPqF9W5s73a1OPFy/pRLhnUlz2PUx7Mm8+4Rrofl1ZhGqCwKvRNUTkROB3YCdOf6jzRWQbUE9Vw90yNYFRwNU4zyM7qupSv0deDng7ugZAdnY2+/bt4+DBg6SmppKdnR2g6IwpWFhYGDExMcTGxlKzZs2QHR2htH7Z8Av3/34/D/d8mMzEbtz71d+5605oWZv3hnejSmR43gbbl8C7/SHD6fmG5qfAsPEQHlnGkRt/8tvoGqo6U0RG4TTunyUifwDV3YOMBtoBpwI5LWJHVtakWFphYWHUrl2b2rVrBzsUYyqcmVtmct9v95GlWTz481ekbY3OXdfl6Bq8fUXC4Unx4G749NK8pFizOVz0gSXFCs7rp+qqep+IbAWeAPp4rLqDvCGnDgIPqOqrvodojDH+0b52e46teSz//JvNoa1DnIc9QLuG1Xn/qu7ERnt8JWZlwBdXQqI73GxUnNMPatWKd2vZHK5U1c1U9WURGYszNuMJQEOc55U7gD+BL1W1sIb/xhgTFDWq1GDEMaO4/s/F4Dz9oWXdWD66pjvxMfmuAn+6Dzb+4c4IXPA21GtTtgGboPBl2KlE4D13MsaYkLdo035u+2Q5WdlOUjyqVgzjru1J7WrRhxecPxbmvZs33+9h6wO1EqlYT9WNMcbD7G2zWbZnGQArtidx5XtzOJjuNK2uXz2acdf0pEF8lcM3+vcv+OHuvPn2g+GkO8sqZBMCKnbLXWNMpTVn2xxumXILUeFRPJYwhgc+301iagYANatG8vE1PTi6dr5BhZO2wReXQ7ZTjvrHw7mvWR+olUyhiVFE/HWLVFX1Gj/tyxhjipWelc6DfzxIWlYaqYeqcPPHK0hPiwMgLjqCD6/uwTH14w7fKDPNSYoHdjjzMbVgyDiIypc8TYVX1BXjcJw6W77+VFKczseNMaZMRIVH8Wq/V7n6h9vYtWkYGW5SrBIZxrvDu3F8kwJ68/npXtg813kv4XDR+1CzaRlGbUJFUYnxsTKLwhhj/KxhTEtidt1NRprT/3BkuPDGsK50b15Ac4v5HzgVbnIMeAJa9C6TOE3oKTQxqqolRmNMuZSansU1Y+eydqeTFMMEXh7Smd6t6xW8QVQsRMRAZiocfxH0vKkMozWhxmqlGmPKvRV7V3DtL9ey79A+0jOzuf7j+czbuC93/bMXdOCs4xsWvoPjL4Rrf4U2Z8Ogl62yTSVntVKNMeXaqn2ruG7SdexP28/Vv1xLrcS7+W1VXv8iI89ux8UJRxW/owbHOZVtTKVnV4xFEJFhIqIicijYsRhjCrZq3yoS0xJRhZUruzBlWV5SvK3fMVx9UvOCN8zKKKMITXlTVHMNfw0wrKpa7q5MRaQa8H84/b6Wu/iNqSzObnE22dnKg9/NJWVvp9zlV53YjNtPO6bgjVb+BJNHwsUfQr22ZROoKTeKumIUP03l9ar0YSAJ+C7YgRhjivbvv204sKtH7vyFXZvw8MB2SEHPCveuh/HXw+5V8HZfWDejDCM15UFRV0KF3H+o+ETkGOB24Hzg4uBGY4zxtDt1NzWjaxIe5vR3+uGfGxg9aVXu+tPb1+fZwccTFlZIBZrdq/J6tqlaG+ofF+iQTTlTVHONjWUZSIh5CZiqqj+KiCVGY0LE9oPbGf7zcDrX68wTJz7BxMU7GPld3pCvJ7WqwyuXdiYivIgbVceeDtdOga+vhXP/B7E29qk5XMg+OxOROJzxHrsBCe5rzie4raquKME+GgAPAGcDjYFEYA7wkqpOKWSbs4EBQAdf/wZjjP/sP7Sfq3+5mi0HtrDlwBa27azNH/Pb5a7vdFQN3ry8K9ER4UXsxVW/HdzwB4SV1yc9JpB8Sozi3MBvDdR1F+0CVqqq+hoY0A/4xofYOgBTyUumSUAdnCQ5UEQeVNVn820TBbwIjFHV5aU9tjHG/6pHV6dHwx5sSt6EprZi5qq2ZGY7XzWt68cx9qpuhw80XBxLiqYQpfpkiEgrd6DiRGApMN2dlgKJIvK+iLTyQ3w7gR9xuqcb4UV8McD3OElxIXCcqsYDNYHncSoFPSMiA/JtehdQC+sOz5iQEyZhjOw5ktMbXkvW1mvJcOvNH1Urhg+v6U6NqlEFb5ieAl9cCTvtt64pGa8To4icg5NsLgeqcWQt1GrAFcBC97ZkaU1Q1fqqOlBVHwUme7Ht9UBT4AAwSFWXAqhqkqreDXzrlnvG4++KBx4C3gVqucm/FRDnrJZWIlJE1xnGmEBbv/sg0/5qR6rT0xt146L5+Joe1K9epfCNfnkAln3r1EBd/HmZxGnKN68So4i0BD4DYoF1OAnoGCAGqOK+vwFY65b5wt3Ga6rqSzvKoe7rJ6q6pYD1o9zXLiLSxn1fEyfme4DVHtNgIMp9/74PMRljvJCUnsTkjXm/h7clpnL5u3PYc9DJitWrRPDRNd1pWju28J0sGZ/XOXhGijMZUwxvnzHei5MApwFnq2pqvvVrgbUi8hHOLdBTcBLNDb4GWlJupZ2u7uwvhRSbjXMbOB7oC6zAuW17UQFlbwZOBC4Dtvs1WGNMgQ6kH+DGX2/k711/82CPBznjqAu4/N05bNnvfOVUiQzj/au60aZB9cJ3sm8DTLgtb779YOg6PKBxm4rB28TYH2d8xesLSIq5VDVVRK7HSTj5n+MFWlvyxpBcWlABVc0WkZVAd6CduywF+Cp/Wfd2cC9VPWKdMSYwXlrwEn/v+huAp/98ng9+qceanU7PjDnDR3VtWsDwUTmyMuCrqyEtyZmv0RQGvWSdg5sS8fYZY0MgUVXXFFdQVVcB+91typLn8bYWUS5nnT03NCbE/KfLf+hQtwOaHU6D5IdZsc1JiiLw/MWdCh8+KsfUJ2HLfOd9WARc+D5UKWBwYmMK4G1iTAGqikhkcQXdpg+xQKFXlgHi+cChqGPnPGyoVtTOVHW4qhbxZN8Y42/Vo6rzer83aZ3xNKu35t3Yevzc4zinY6OiN17/O8x8OW++30ho0rXw8sbk421i/AeIBK4sQdkr3bJ/exuUj8r8XomIPOqOwnHYtHVrUResxpjCqCrP/bSe+evymkTf2f9YLu/ZtOgNU/fBN9fjPPEBWvSBXrcGLlBTIXmbGD/CSTyviMi1UkAPvSJSRUT+A7yC8+n8wPcwvXLA431MEeWqFlC+VFT1UVWV/FOjRsX8sjXGkJmdyciZI3OfKQK8+OtqPp79b+788BOacWvfYppGq8KE2yHJrYgeUwvOe90a8huveVv55j2cTrX7A28Cj4nI78AWIBqn7WAPnIb1AkwCxvor2BLyvExrBKwspFxO1toW2HCMMYXJys7ioT8e4sf1PzJp4yTG9BvDP2tr8cqU1bllzu3UiJFnFzJShqfFnzrtFXOc8wpUtyoExnteJUZVVRE5D6fbtGtxKq5cTO59i9zbmNk4ifMuP3UP540VbjwCtKeAxCgiYThd2QEsK7vQjDGeth3cxp9b/wTgYMZB3p61gJ/n5CWzU4+ty6gLOxY+UkaOfRvhx3vy5rtcCW0HBSJkUwl4fY9BVVNV9QagBXAn8DHOleEk9/2dQAtVvamoJh2BoqrJwDx3tn8hxXrgtGEEKLAzcV+IyCAReSsxMdHfuzamQmkS14T3Tn+P2lVqc2LNa/l1XiNyfkp3ProGrw/rQlREMV9T2dnw3c2Q7j4VqdUSznim6G2MKYKU/QVd6YhIM2C9O1vk6BoicjvOVW0y0FpVt+Vb/zVOjzbzVTUhIAEDCQkJOm/evOILGlPJTV21lls+Xk1KutPh1TH1qvHlDb0K7//U0+w34Of7nPcSBldPgqO6BTBaUxGISKHf/yH9VFpE6uRMOF225ajhuc69NerpTWAjTj+nE0Wknbu/OBF5DicpAjwY6L/BGJNHVUnJ1y3b2l0HuOuztblJsVF8laI7Bfe0ezX8+kje/Im3W1I0PvPqGaOI1MIZtmmfqk4opuw5QA3ge1XdX8r4dhWy/M98882BDTkzbs875+LcJu0CLBWRJJw2i2E4zyAfVNVJpYzLGFMKbyx+g0kbJ/H2gLepE1OH7YmHuOLdOexLyQCgZtVIPrymBw3ji6pQ7srKhG9ugEyn8T/1j4Pe9wcwelNZeHvFeAVOR9pdSlD2FLfsMG+D8gdVXQwch9NsZB1Ordk9wA9A//xjMfqTPWM05kjvLXmPMYvHsGb/Gq76+SrW7d3Ole/l9X8aExnOe8O70apekX1u5Jn7DmxxH1WERcL5b0BEdICiN5WJt4nxfPf1yxKU/QCnZujg4goWpqC2gYVMGwrZfruq3qaqLVW1iqrWU9WzVdXvFW7yHXeCqo6Ij7cuqIzJUb9qfcIl3Hkf04R7Pl/Lyh3JAESECa8P60Lno2sWtYvDdbgYOrkD6Zx6HzQ43t8hm0rK23aMLXGaYqwqQdkVbll/DFhsjCnnBrYYSFR4FF+u/IqsbcOZv3F37rrnLuxQfP+n+VWtBeeNgU6XwVE9/Bytqcy8vWKsAySpamZxBVU1A2doJy8/7caYiuq0o0+jzoGbmbI8Lyk+eFYbBndpUvqdNjsJwovtvtmYEvM2Me4D4kWkiEHQHCISj9NW0B60GVMJLd61mMzsw39DvzJlDZ/M2ZQ7f+1JzRlxihdjmWdl+Cs8YwrlbWKcj/Pc8PISlL3c3f8iL49hjCnnpm+azvCfhnPfb/eRke0ks0/n/MuLv+Y9hTmvUyMePKutdzv+6ir4/lZI3e+/YI3Jx9tnjB8BZwH/JyKrVHVyQYVEZADwLE6ziI98C7H8EZFBwKBWrezxqql8Vu9bzZ3T7yRTM5m0cRL15tWjS7XhPPTNP7llTj6mDs+VpKs3T6t+geVuK7HVv8LNf0GVYm9eGeM1r64YVfVznLaBVYGfRGSiiNzsNk8YJCK3iMiPwI9umRmq+rH/ww5tVivVVGatarTi4tYXA9CkWhO6xl/IrZ8uINvtZOv4xvG8Pqxr8V295bfyp7z3LftaUjQB43WXcO7zxU9wrhwhrwPx3CLu60/AZapaaZ8xWpdwprJSVd5f+j5t4k7lpg/Wst9twH90rap8feMJ1I0rRXtDVeeKccb/wRXfQWwdP0dtKpOiuoQrdV+pInImToP/nkB9d/EOYDbwoar+VNi2lYUlRlOZ7Uw6xODXZ7F5n9OAv3ZsFF/feALN6sT6tmNVKG4IKmOKUVRi9PYZYy438VX65GdMZbd2/1oW7VzEBcdekLss+VAGw9+fm5sUc3q18TkpgiVFE3ClTozGGPNv0r9cN+k6dqXuIik9iauOu4r0zGxu/HgBy7YlARAeJowZ2oWOR9Xw/gD7NkL1RtZO0ZSpkB5do7yyvlJNZfHKwlfYler09f/G4jfYfmA793/9N3+syWvA/8z5x9OnTSn6+cjKhE8ugdd6wPKJUE6GyDPlnyXGALBaqaayeOyEx0ion0CV8Cq82u9VPp6ZyPiFW3LX33HasVzc7ajS7XzhR7BrOexdC99cDyl7/RS1MUWzW6nGmFKLjYxlzGljWL1vNf+si+fVaUty1w3pdhT/6VfKtrxpyTDtqbz5k26H2Nq+BWtMCdkVozHGJzERMezaXZ+Hv81Lin1a1+XJ845DSltR5o+X4KA7HGv1xtDzZt8DNaaELDEaY0okJSOFG3+9kfk75h+2fPGm/dzyycLcBvwdmsTz6mVdiAgv5ddL0jb489W8+X4jIapqKaM2xnuWGI0xxUrLSuM/0/7DH1v+4IbJNzBr6ywANu1N4ZoP5pKakQXAUbViePfKbsRG+/CUZtYrkHnIed+gAxx/sa/hG+MVS4zGmGLtPLiTtfvXAnAo6xDrE9ezPyWdK9+fw+4D6QDUqBrJ2Ku6l65XmxwHdsG89/Pm+zwEYfY1ZcqWfeICwJprmIrmqOpHMfaMsTSIbcCtnW/lwmOGMOLD+azbdRCAqIgw3r4igZZ1q/l2oD//B5lOpwA06ADHnu5j5MZ4r9RdwpniWZdwpqJJSk8iNrwat3+xmAmLt+Yuf/WyzpzdoZFvOz+4B146HjKcZMslH0PbQb7t05hC+L1LOBFpAlwFnAg0AmLJ6zw8P1VVL0YiNcYEm6qSkplCbOThXbhVj6rOqF9WHJYUHzizje9JEWD2mLykWK8dtB7o+z6NKQWvE6OIDAXeAqpQRDL0WGeXpMaUM68vfp2fN/zMW/3fokFsg9zln835l9emrc2dH9bzaEac0sL3A6bugzlv5c2fcrc9WzRB49UnT0S6AO8DMe7r+e6qvcBpwFB3eTqwGxgG9PVXsMaYwPtg6Qe8vvh11ieuZ/jPw9l+cDsAv63axUP52io+Oqh96dsqepo/FtKcvlWpcyy0O8/3fRpTSt5eMd7pbvOiqt4F5PynSFfVqW6ZT0XkJWAS8CTQxT+hGmPKQoPYBkSERZCZnUmz+GbUrlKblduTuWncArLcxortG1X3ra2iJ1VY8FHe/Im3Q1i47/s1ppS8TYwn4dwafTHf8sN+MqrqPyJyM/AVcL87GWPKgdObnU5MRAyfLP+EF3u/yL6ULK4eO5cDaZkANIyvwnvDfWyr6GnTX05/qABRcdD+/KLLGxNg3v7cqw8cUtXNHsuycG6t5vc9zi3V80oXmjEmWE5pcgqvn/Y6ZEdx3Qfz2LLfaUIRG+WMq1i/ehX/HWzhx3nvjzvferkxQedtYjwAZOdblgjEichhn2ZVzQTSgFJ2rW+MKQsr964kIzvjiOWqcMfni1i82WmPGybw6tAutG1Y3X8HTz8IS7/Jm+98uf/2bUwpeZsYtwBVRaSmx7KV7usJngVFpCUQBxz5P66Cswb+prxYtHMRl/90OXdOv5O0rLTD1j33y0p+Xro9d/6xc4+jT+tSjKtYlGXfQ/oB533tY6BJN//u35hS8DYxznVfO3gs+xnnGePTItIAQETqAG/jPI+c7WuQ5Y2Nx2jKg+0Ht3PTlJtIzUxl+qbpPDbrsdx1X8zbxBsz8pplXH1icy7v2dT/QdRvD52GQWQsdB4K/qjhaoyPvE2M3+IkQc/7Ha8CO4GuwL8isgXYDvTGue36FMaYkFO/an0uOvYiAGpVqcW1Ha4F4M+1e3hw/D+55U5rW4+HBrYNTBANO8B5r8HdqyDhmsAcwxgveVutbBIwCOdZIwCquk9E+uK0X+wGNHRXbQb+o6q/+yNQY4x/iQh3dL2DWlVq0b1Bd1rEt2D97oPc8PF8Mt1mGW0bVuflIZ0JDwvwlVy0j32sGuNHXiVGVc0Afihg+TKgh4gcBTTBqZCzXK0jVmNC3pXtrwQgMSWDa8bOJTHVqRZQLy6ad69M8F+zDGPKCb/2uaSqm1T1T1VdZknRmNCSlJ7EhLUTClyXkZXNzZ8sYN1up6/SaHe0jEY1CmqJ5QdZGZCdv4K7MaHB2y7h3hORF7wo/5yIvOt9WMYYf0rNTOXWKbfy4B8P8vqi18n/u/WJicv4Y83u3PnnL+5Ix6NqBC6gJV/DqBbw+eWw8ufAHceYUvD2inE4MMSL8he52xhjguiNxW+wYOcCAMYsHsM/u/Mq13z05wY+/HNj7vwdpx3rn9EyirJuhtNx+PLvYceS4ssbU4YC3X29YKNrGBN013e4nhMbnQjAvd3upUNdp8XVrDW7eXTCstxygzo24j/9WgU+oJ15x6RF78AfzxgvBOypuoiEAfWAg4E6hjGmZKpGVuV/ff/H1E1TOb3Z6QBs2H2QGz06Bu/QJJ5RF3bwz2gZxRkxHXYuh/W/QcNOgT+eMV4oMjGKSHWgRr7F4W7t08L+94i7zRU4YzYu9i1EY4w/RIZH5ibFpEMZXPvhvMNqoL51eQJVIstoVAsRqN/OmYwJMcVdMd4BjMy3rA6wwYtjvO1NQMYY33287GOOrXks3Rt2P2JdVrZy+2eLWLPTaY4cFRHGW1ck0CDejx2DG1OOFfeMUfJNWsCy/BNAEvAncLWqvuf/sEOb9ZVqgmn86vH839z/48Zfb2TKv1OOWP/8pJVMXbEzd37UhR3oFMgaqMaUM0UmRlV9VFXDciacxLfdc1kBU7iq1lTVk1R1bJn8FSHG+ko1wZKamcrri18HID07nU+Xf3pY04wJi7cyZnpeH6g3nNqSczs1LrsA96yF+WNh7/qyO6YxXvK2VuqHwBeBCMQY47uYiBjGnjGWo+KOom2ttrzY58XcyjRLtiRyz1d5j/z7tK7LPae3LtsAl38PE26DVzrBT/eV7bGNKSFvu4QbHqA4jDF+0rhaYz4880MEIS4qDoA9B9K4/qP5HMpweptpUTeWly8tgz5Q81s3I+99gw6FlzMmiKwTRGMqoDoxdXLf53T3tmV/KgBxVSJ4+4oEqleJLNugln0HG2fmzbc4tWyPb0wJlToxisjJwIlAIyCWwptvqKraeDLGBMC2A9t4eNbDPH7C4zSqVnBvNc/8uILZ6/YCTiuJV4Z0pmXdMhzNIu0A/HwfLPw4b1n94yG+SdnFYIwXvE6MInIc8AnQPv8q91XzLVPAEqMxfrbv0D5GTB7BhqQNXP7T5bx52pu0qnl4rzXfLNzMezPzKrrc1f9Y+rSpV3ZBbp4P46+FvevylsUfBee/XnYxGOMlrxKjiDQEpgB1gWXAZOA2nPEZXwLqA32BlsBu4E0g03/hGmNyrNi7gi0HtgCw99BedqXuOiwxLtmSyP1f5/WJenr7+tzUuwy6ewPIzoKZL8O0pyDb4yvguAth4PMQU6Ns4jCmFLytlXo3TlL8Geisqne4yw+o6khVvV5VjwFuwOn9pgvwuL+CNcbk6dWoF2+c9gZxkXE8e/Kz9GrUK3fdvoPp3PDxfNIynco2repV4/mLOxFWFpVtErfAh+fClMfykmJUHAx+Gy5815KiCXne3ko9A+fW6EPuoMUFUtW3RCQeeBa4GXi19CEaYwrTvWF3frrgJ+Kj89rMZmUrt32+iM37nMo21aIjePPyrlQriwGHl30H3/8HDu3PW9akG1zwDtRsFvjjG+MH3l4xNgWygEUeyxSILqDsG0A2Tp+pxhgfqSqZ2Uc+mfBMigAv/bqK31btyp1//uKOga9sk34Qvr8VvrgiLylKGJxyL1z1syVFU654+xMyGzioh49yegCoLiLhqpqVs1BVk0UkCTjWD3EaU+mNWTyGJbuX8Pypz1M1smqBZX5dtoP/TV2TO39T75ac3r5BYAPbsgDGXwd78o7rVLB5E5qdGNhjGxMA3l4xbsFJgp7/Kze4+zmsta57K7UmEOVLgMYY+HTFp7yx+A3+2PIHIyaPICk96Ygy/+5J4c4vFuXOn3xMHe4aEMCebbKz4Pfn4d3+hyfF4y6AG/6wpGjKLW8T41L39RiPZb/jNMu4O1/ZJ9zXZRhjfLIndU/u+2pR1YgJjzls/aGMLG76ZD5Jh5xbrY3iq/DykAD3bHMoEWa/4VHBphqc9wZcYBVsTPnmbWKcgJMEL/ZY9j8gAxgiIv+IyDgRWYxT6UYBa7BkjI9u6XwL93e/n051O/HCqS8QGX54rzWPT1zGki3OVWRkuPDa0C7Uig3wzZqqteA89793k27OVWKnS51eBIwpx+Twx4XFFBapCTwIbFbVlz2WDwHeAjyf8Cvwoqrmv5KsNBISEnTevHnBDsNUIJnZmUSEHV414JuFm7nj87zOwR87pz1XntCs7IJaPRla9IFw62HSlB8iMl9VEwpa520n4vuAewpY/pmI/AqcCTQBEoFfVXVVKeIt90RkEDCoVasyakxtKpyDGQeJjYw9Ynn+pLhmZzIPjl+SO392h4Zc0atpwOM7zDH9y/Z4xgSYt7dSC6Wqu1X1I1V9RlXHVNakCDYeo/HN3kN7uWTiJby84GWKuqOTmp7FzeMWkprhVAZvUTeWZy/okDvMlN9NeRzePMWZVk8OzDGMCQF278OYEJKSkcLNv97MxqSNvPPPOySlJfFwr4cLLPvYhKWs3JEMQHREGGOGdglsI/79/8I295Zt6r7AHceYIPPbFaMxxnciQu2Y2gCESRgnNDqhwHLfLdrCZ3M35c4/ek572jSoXiYxGlPRFfrzUkTWFbbOS6qqLf20L2MqtJiIGF7q8xKP//k4x9U5jn5N+x1RZv3ugzw4Pq9z8HM6NmJIt6MCH1zf/0Kvm533Ncr4OaYxZaio+y7NitlWKWIMRgoehsoYU4yIsAgeO+GxAp8Vpmdm859PF3Iw3Xmu2LxOLE8PPj5wzxU91WxmXbuZSqGoxNinkOUtgeeBKsDnwAycHnEEaAicClwCHALuAvx15WlMhbQrZRd1q9Y9bFlhiW70pJX8syURgKjwMP53aeey6RzcmEqk0P9Rqjoj/zIRaQx8AewCzlTVtQVsOlZEngB+Ap4GuvopVmMqnF82/MJDfzzEkyc9yRnNziiy7G+rdvHWb3m/M+87sw3HNbaaz8b4m7eVbx4B6gBXFZIUAVDVdcDVOAMXP1L68IypuObvmM8Dvz9AWlYa9864l5/X/1xo2d0H0rjzi7xG/L1b1+XqE5uVQZTGVD7eJsYzcAYlnllcQbfMAZxG/8aYfBrENqBxtcYANK3elJ4NexZYTlW576u/2X0gDYA61aIZfVHHsnmu6Onra+HReGf6+4uyPbYxZcjbxFiXErZ9FOd/bbi7jTEmn8bVGvPRmR9x2tGn8Ub/N6hRpUaB5T6bu4kpK3bmzj9/cUfqVCtoCFRjjD94mxi3AVVEZGAJyp4FxLjbGGMKUKNKDV7s82LulWN+G3Yf5ImJeQPUDD+hGacea781jQkkbxPjeJzap++JyCmFFRKRk4D3cJpqfF368IypODKyMthxcEeJy2dmZXPHF4tIcZtmtKwby/1ntglUeMYYl7f1vB8HzsVpsjFNRGbjNNfY6q5vBJwC9MJJoKvJG5fRmEpLVRk5ayR/bfuLMaeNoU2t4hPc69PXsvDf/QBEhAkvXdKZKpHhAY7UGOPVFaOqJgEnA7/iJL5ewH3Ay+50H3CCu24ycKq7TbkhIl1E5GsRWS8iKSKyW0R+E5Fzgx2bKb9eW/QaE9dNZFfqLq786Uo2JW0qsvyyrUm8PGV17vztpx3D8U2saYYxZcHrvlJVdbuqDsC5MnwFmAmscqeZ7rKTVfV0Vd3uz2DLSAuczgveB/4DPOku/1ZEbg5aVKZc696gO3GRcQCc1eIsmsQ1KbRsRlY2d3+5mMxsp9OozkfX4IZTrVdFY8pKqbvMUNU/gD/8GEtIUNWvgK88l4nIK8B84A7gtWDEZcq37g2789FZH/Hx8o95qMdDRTa1eH36WpZtc260REWEMfqijkSEW3//xpQV+99WAqqajfMc1e5lmVJrWaMlj/R65IjBhj0t35bE/6bm3UK9e8CxtKxbrSzCM8a4rJPFQohINZxbqjWB83E6N/gsqEGZcmNXyi6qRVUjJiKmxNvk3ELNyMq7hXrNSS0CFaIxphAhfcUoInEico6IPCEiP7kVYdSdSlRvXUQaiMjLIrJWRA6JyA4RmSAiR47nc7g3cPqEXYXT5+uXwE2+/UWmMkhOT2bE5BFc88s17EndU+Lt3v1jPUu35t1CHXVhR8LDyrh3G2NMyF8x9gO+Ke3GItIBmArUdhcl4fT1ejYwUEQeVNVnC9n8GWAsThOUoTidFcQAiaWNx1R8WdlZ3DX9LtbsXwPA8J+HM/7c8USGRRa53aa9Kbz066rc+Tv7H0urenYL1ZhgCOkrRtdO4EfgMWBESTcSkRjge5ykuBA4TlXjcW6NPo/TpOQZERlQ0PaqulRVf1XVD3Fuo1YHJkiZd1BpypPwsHD6HN2HMHH+a13X4bpik6Kq8tC3SziUkQ1A24bVueak5gGP1RhTsFC/Ypygqt/mzIhIMy+2vR5oitOR+SBV3QK5bTHvFpGWwHk4V4aTitqRqqqIfIlTI/VYYKUXcZhK5tI2l9IothGr96/mnJbnFFt+wt/b+G3VLgBE4JnBxxNptVCNCZqQ/t+nqlk+bD7Uff0kJynmM8p97VLC55U5tSisZqop1qlHncq1x19bbLnElAwen7A0d/6Knk3pdFSNAEZmjClOSCfG0hKROPIGSP6lkGKzyXte2Ndj23oF7C8KuBxIBZblX28qt+0Ht6Oqpdp21KQV7D6QDkCD6lW4+/TW/gzNGFMKoX4rtbTa4jxDBFhaUAFVzRaRlUB3oJ3Hqs9EJA2YhTMySEOcpHgMcJeqHghY1Kbc2XJgC5f9cBknNT6JR3o9QlR4VIm3XbY1iU/++jd3/tFz2hFXpejnkcaYwKuoibGhx/uthZbKW+dZ/iPgCuAWoBZOTdb5wN2q+r0/gzTl24H0A9wy5Rb2HtrL92u/JyUjhRf7vFiibVWVxyYsxe31jZOPqcPp7RsEMFpjTEkVmhhFZJ2fjqGqWtYdPcZ6vE8tolyK+5pbL15V38fpJ7XERORR4JH8yxs2bHhkYVNhRIdHc3yd41mzfw2RYZEMazesxNv+8M82/lq/F3BGznhkULsiu4kzxpSdoq4Ym/npGKV7+OKbMv2GUdVHgUfzL09ISAjG327KSGR4JI+d8Bgt4ltQO6Y2Xet3LX4jIDU9i6d/WJ47f0WvZrSqFxeoMP2n73+hl9uPfo2mwY3FmAAqKjH2KbMo/M/zOWAMkFxIuaoFlDemxESE4ccN92qbN2asZWviIQBqx0Zx22nHBCCyAKjZzJmMqeAKTYyqOqMsA/Ezz+eKjSi83WEj93VbYMMxFUVyejJxUaW/utuVnMZbv+U9pbj79NbEx1iFG2NCSYVsrgGsIO8WbvuCCohIGJBTN96aYJhibUjcwMDxA/lw6Yelbp7x+vS1pGY4zXPbNIjj4oSj/BmiMcYPKmRiVNVkYJ4727+QYj3Ia6w/xZ/HF5FBIvJWYqJ1q1pRJKYlcuvUW9mXto9R80bx8oKXvd7H9sRDfPzXxtz5uwa0tk7CjQlBpW6uISJVgE44tyNjKaLCi9vfaFn7BOgGDBWRx1U1/+3Su93X+arq1y7eVHUCMCEhIeE6f+7XBE9mdiY1omsATm3U/k0L+71VuFenrSY90+kPtWOTeE5re0RfEqHt62vhny+d94Pfhg4XBzceYwLE68QoIrHAs8Bw8iqvFKfUiVFE6njM1vR4XyPfur3ugMI53gRux+kvdaKIXK6qy9xecR4GBrvlHixtbKbyqB1Tm3dPf5fH/nyMkxufTPs6Bd6hL9SmvSl8PndT7vxdA1pb8wxjQpRXidG9SpwKJABZwN9ARyAdmAPUB1rhXD3uBf7xQ4y7Cln+Z7755sCGnBlVTRWRc3Fuk3YBlopIEk6bxTCcZ5APqmqRHYgbkyMqPIqnTnqqVNu+MmV17gDE3ZrV5ORj6hSzhTEmWLy9YrwJ5/bkSuBMVd0gItk4V2unAIjI0TgjVlwC/Kqqpfsm8QNVXSwixwEP4IzB2BjYg5PEX1RVvz5bzCEig4BBrVq1CsTuTRnJys4iPCzc5/38uyeF8Qvz+rEvt1eLF7zjTMZUcN5WvrkI50rrblXdUFABVf1XVYcC44DHReRMXwJUVSnhVFg821X1NlVtqapVVLWeqp4dqKToHnOCqo6Ij7eBOMqrbQe2cd535zFr6yyf9/XR7A1kuX2/ndCyNj1b1C5mC2NMMHmbGNvgJMb8tx8Laoj1X5xbqv8pRVzGBE1qZiq3TbuNDUkbuPHXG/ly1Zel31d61mHPFq87uYU/QjTGBJC3ibEKkKiqGR7LUoEjWjyr6iZgP87zPWPKjW0Ht7Hn0B4AwgijRXzpk9l3i7aQdCgTgKNrVeXUY+v6JUZjTOB4mxi3AfEiEpFvWaSINPcsKCKROAnT7ieacqVFfAs+P/tzOtbtyAM9HihxH6j5qSof/JnXbvGKXk0JK8/tFvdtgK0LnSllb7CjMSZgvE2M63Buj3p21zHXfR2ar+wwIBzYhDHlTJ2YOow9YywXty59W715G/exfFsSAFUiw7ioaznv5Wbqk/BWb2da82uwozEmYLxNjD/hJMaBHsvedZeNFJHXROQ6EXkFeAPneeQXfom0HLGebyqGiDDfhiv9YNaG3Pfnd25MfFXrE9WY8sDbxDgeZ9De43MWqOqvwKs4TT9uwEmIN+NUyJkNPOmXSMsRq5VavqRkpHD3jLv5N+lfv+1zR9Ihfl6yPXf+8p7N/LZvY0xgefWTWFXX47RjzL/8PyLyI05zjiZAIjAZGJuvoo4xIUVVeXjmw0zaOIlZW2bx7CnPckqTU3ze79cLNpPpNtHo3qwW7RpV93mfxpiy4du9Ig+q+jPws7/2Z0xZWLN/DdM3TQcgOSOZ/Wn7/bLfv9blVU65MKGJX/ZpjCkbXt1KFZGjRaSxF+UbuT3hGBOSjql5DB+e+SENYhtwSetLOKflOT7vMztbWfjvvtz5Hs1r+bxPY0zZ8faKcQNO84ySJseZODVY/XZlaoy/ta/Tni/O/oJqkdX8sr+1uw7ktl2sUy2Ko2uVtK99Y0woKM14jN42xCrHDbdKx2qllj81q9QkMtw/tUbnb8y7Wux8dM3y2S+qMZVYoAcqrgpkBvgYIcdqpYa279Z8x8GMgwHbv2di7Nq0ZhEljTGhKGCJUURaAXWA7cWVNaas/LjuR/47879c+sOlrN2/NiDHmP+vJUZjyrMin/254xmem29xvIi8V9RmQA3gJHd+WqmjM8aPdqXs4tE/HwVgfeJ63v3nXZ4++Wm/HmPfwXTW7XKuRiPDheMb210DY8qb4irFdAKG51sWU8CywqwFHvYqImMCpG7VujzU4yGe+usp6letz4M9HvT7MRZuyrtabN8oniqRvo/naIwpW8Ulxun55h8BDgDPF7FNNpAELAWmq2qle8ZoQte5rc7l+DrHk6VZVIvyTy1UT/Z80Zjyr8jEqKozgBk58yLyCHBAVR8LdGDGBEqLGoEbE9ESozHln7eVb5oD3QMRSEVizTVCR2JaIqpaJsfKyMpm8aa8f/MuR1tiNKY88ioxqupGVd0cqGAqCmuuERoysjIYMXkEt027jcS0wP9IWbEtmdSMLAAa14ihQXyVgB/TGON/pW6uISK9RWSMiMwWkbXuNNtd1tt/IRpTOi8teIlle5YxbdM0Lv3hUtKz0gN6vPkb8/pH7WK3UY0pt7zuqk1E6gDjgNNyFnmsbo4z+sb1IjIZGKaqu32O0hgvqSrZmp07f2mbS4kKjwrY8TKyspm6clfufNejawTsWMaYwPIqMYpIFM5wUh1wEuKfwFQg5/ZqE6Av0AvoD0wSkZ6qGtif6sbkIyLc1/0+ujfozq///sqwtsMCdqy1uw5wx+eL+Htz3u3ark2t43BjyivxpmKCiNwJjAb2Apeq6uRCyg0APsVp6H+3qr7oe6jlT0JCgs6bNy/YYZgAyc5WPpq9kWd+Ws6hjLyr04HHN+TVyzpbH6nGhDARma+qCQWt8/ZW6iWAAiMKS4oAqjpJREYAXwJDgEqZGE3FtXlfCvd+9Tez1u7JXRYZLtw9oDXXntzCkqIx5Zi3ibE1cAj4pgRlv3HLtvE2KGNKY/W+1czYPIOr2l9FeFhgepxRVT6fu4knf1jOgbS8vivaNIjjhYs70a5R9YAc1xhTdrxNjJFAhpbg/quqZotIRimOYYzX0rPSuf/3+1m1bxW/b/6dZ05+hkbVGvn1GHsPpnPf138zedmO3GVhAiNOackd/Y8hOsK6fzOmIvA2af0LHCsiXVR1QVEFRaQrEAesLG1w5ZWIDAIGtWrVKtihVBqfrfiMVftWAbB0z1IOZR7y6/5nrtnNnV8sYkdSWu6yFnViGX1xx8rTkH/veji033lfoylUtQpGpmLyth3jjzi1Ud8VkbqFFRKR+sC7OM8jfyh9eOWTNfAve5e2vZSbOt1EhERwV8Jdfuv27VBGFk//uJxh7/51WFK8sldTfvjPyZUnKQJMfRLe6u1Ma6YEOxpjAsbbK8b/A67Eaa6xQkTexulofAsQDTQF+uCMvlEVp/bqc36K1ZhCRYZFcmPHGzm92ek0r97cL/tctjWJOz5fxModybnLasdGMeqiDvRtU98vxzDGhB6vEqOq7hSRs4BvgQbAPe6UnwDbgPNUdaevQRpTUi3ifb9SzMpW3vptHS9MXklGVt7j9FOOrcvoizpQL66SdvVWsyk07Oi8j6kR1FCMCSSv2jHmbiRSA7gVuAA4jrxbstnAEuAr4FVV3e+XKMspa8cYWAfSD/h96KhNe1O464vFzNmQ171blcgwHjqrLcN6NrVmGMZUEP5sxwiAm/CeAJ4QkUgg5yn8XlXNKFWUxnghMS2Rwd8PZkDTAdzW5TaqRPh+Ffftwi3899slhzXD6HhUDV64uCMt6/p/7EZjTGjyuSmFmwh3FFvQGD96acFL7EzZycfLP2b53uW8f/r7Pl3NLfx3H7d/vih3PjxMuLVvK27p04qI8FL3tW+MKYe87St1HbBTVXuWsPzvQCNVbVma4IwpSEZ2BpuT80Y/G9p2qM+3ONfsPJD7vlF8FV4b2oXOlanGqTEml7dXjM0Ab+5ZNQGO9vIYxhQpMiySt/q/xYR1E5i3fR6nHX1a8Rt5oVfLOpYUC7JuutOWEaD5KVDbfu+aiinQvdJE4lTIMcavRIRzWp7DOS3PCXYolceCj2DJV877we9YYjQVVsAenohIdaAesC9QxzDGGGP8rcgrRhHpAHTKtzhGRK4oajOc4aYGA+HAXB/iK5esSzj/U1WW7VlG+zrtgx2KMaaCK+5W6vnAyHzLqgPvl2DfAqQDz5QirnJNVScAExISEq4LdiwVxdRNU7l92u30b9qfuxPu9nsH4cYYk6O4xLgB+M1j/lQgA/iziG2ygSRgKfCRqla6TsSNfx3KPMSouaMAmLxxMnVj6vJAjweCHJUxpqIqMjGq6gfABznzIpKN04i/T6ADMyZHWlYaXet3ZcuBLdSIrsFNnW4KdkjGmArM21qpVwGpgQjEmMLER8fz1ElPceGxF7L30F7io23UEmNM4HjbifgHxZcyJjA61+sc7BCMMZWA9XVljDHGeLDEaELW3O1zKc3oL8YY4wtLjCYkzdk2h6t/uZohPwxh1pZZwQ7HGFOJWGI0IUdVeXnhywAs27OMXzb+EuSIjDGViSVGE3IysjPoWq8r0eHRRIZFckOHG4IdkjGmEgl0J+LGeC0qPIo7E+5kWLthLNy5kIbVGgY7JGNMJWJXjCZk1ataj9ObnR7sMIwxlYwlRmOMMcaDJUYTMpLSk8jKzgp2GMaYSs4SowkZo+aOYuA3A/lw6YckpycHOxxjTCVlidGEhN2pu/lh3Q9sObCFUfNGsXb/2mCHZPKr2RQadnSmmBrBjsaYgLFaqQFgAxV7b+3+tcRGxrI/bT8d6nSgU71OwQ7J5NdvpDMZU8FZYgwAG6jYez0a9mDShZOYuG4iDWOteYYxJngsMZqQERMRw0XHXhTsMIwxlZw9YzTGGGM82BWjMaZk1k2Hveud981PgdotgxqOMYFiidEEVUpGCpM2TqJD3Q40q96MMLGbGCFrwUew5Cvn/eB3LDGaCssSowmqpXuW8vDMhwHoWLcjH5/1cZAjMsZUdpYYTVAt3rU4932rGta8JaQ1PwWiYp33tZoHNxZjAsgSowmqo+OO5tQmp/L3rr/pULdDsMMxRel6pTMZU8FZYjRBNaDZAAY0G4CqkqXWT6oxJvgsMZqQICJEiH0cjTHBZ1UAjTHGGA/2E90YUzLzP4At8533Xa6AJgnBjceYALHEaILmpfkvUSO6Bh3qduD4uscTGRYZ7JBMUdb/lteOsdnJlhhNhWWJMR8R6QZcDvQBmgNJwALgUVWdF8zYKpL0rHQ+XPYhGdkZAPx+ye/UqFIjuEEZYwz2jLEg9wEXA9OBO4AXgdbAXyJyVhDjqlCW712emxSbVm9qSdEYEzLsivFILwCXqWp6zgIReQdYCjwJ/BiswCqSxtUaM7LXSP7e9Td1Y+oGOxxjjMlliTEfVZ1VwLJ9IjINuCAIIVVIdWLqcNGxF9kwU8aYkGO3UkuuEbA72EGUZ2lZaRzMOBjsMIwxpkghnRhFJE5EzhGRJ0TkJxHZLSLqTm1KuI8GIvKyiKwVkUMiskNEJohIPy/iOBE4Ffi8tH9LZTdv+zwunnAxT81+KtihGGNMkUL9Vmo/4JvSbiwiHYCpQG13URJQBzgbGCgiD6rqs8Xsox7wCbAReKy0sVRm6xPXc/UvV6Mo6xLX0efoPvRv2j/YYRljTIFC+orRtROnwstjwIiSbiQiMcD3OElxIXCcqsYDNYHnAQGeEZEBRewjzj12HDBIVZNK+0dUZs3jmzOo5SAAqkZUtdupxpiQFupXjBNU9ducGRFp5sW21wNNgQM4SW0LgJvc7haRlsB5wDPApPwbu4l1AtAW6K+qS0r3JxiAuxPuBuDWzrfSILZBkKMxxpjChfQVo6pPwy0MdV8/yUmK+YxyX7vkf14pIpHAV8AJwAUF1VQ1Bft5w8/cNvU2sjX7sOU1q9TkqZOesqRojAl5IZ0YS8u9BdrVnf2lkGKzgUT3fV+PbcOAccAZwBWq+nOg4qxIVJUHf3+Qe2bcw9RNU/lsxWfBDskYY0qlQiZGnNuf4r5fWlABVc0GVrqz7TxWjQYuAqYAESIyzHMKVMDlnYhQr2q93PkvV31JVraNr2iMKX9C/RljaTX0eL+1iHI56zzLd3Ff+7tTfh/7EFeFdnOnm5m5dSata7bm/u73Ex4WHuyQjDHGaxU1McZ6vE8tolyK+1otZ4Gq9vb2YCLyKPBI/uUNGzY8snAFsStlFzWr1CQiLO8jFBkeyQdnfEDVyKpBjMwYY3xTUW+lSvFF/EdVH1VVyT81atSoLMMoM0npSQyZOIQxi8Ycsc6SojGmvKuoifGAx/uYIsrlfIsfKKKMyWf5nuXsTN3JO/+8w/jV44MdjjHG+FVFTYyezxWLumzLWbctgLFUODlNMRTlg6UfBDkaY4zxr4r6jHEFoDi3VNuTV/s0l9sso7U7u8yfBxeRQcCgVq1a+XO3IaN+1fpccIwz0Ejz+OZBjsaUmeanQJT7+L6W/bubiqtCJkZVTRaReUA3nJqlBd3v6wHEu++n+Pn4E4AJCQkJ1/lzv6GiRY0WPHrCo8EOw5S1rlc6kzEVXEW9lQpOx98AQ0WkoOqhd7uv81X1iCtKY4wxlVPIJ0YRqZMz4XQAnqOG5zr31qinN3FGxIgDJopIO3d/cSLyHDDYLfdgoP8GY4wx5Ud5uJW6q5Dlf+abbw5syJlR1VQRORfnNmkXYKmIJOG0WQzDeQb5oKoe0YG4cWw/uJ3M7EwA6sfWJzIsMsgRGWNM4JWHxFhqqrpYRI4DHsAZg7ExsAeYA7yoqn59tpijolS+6f9VXsc/Xw36ita1nLpKWw9sZfLGyQA0iG3A6c1OD0p8pozN/wC2zHfed7kCmiQENx5jAiTkE6Oq+tRYX1W3A7e5U5moiJVvktLzhqLcmLSR0fNGA9CjYQ9LjJXF+t9gyVfO+2YnW2I0FVbIP2M0oSFcrN9TY0zlEPJXjCZ4bul0S+6VYssaLXOXN4xtyBXtrgCgafWmQYnNBEGXy6HZSc77xl2KLmtMOWaJ0RTq+o7XF7i8WXwz7ul2TxlHY4KuRW9nMqaCs1upASAig0TkrcTExOILG2OMCSmWGANAVSeo6oj4+PjiCxtjjAkpdivVFGpd4rrcdozNqzcnMtzaMRpjKj5LjKZQ5357bu77Lwd9SZtabQDYlLyJCWsnANAkrgnntDwnKPGZMjblcVjzq/O+78NwTP+iyxtTTlliNCWSnJ6c+35z8mZeX/w64LRjtMRYSezbCNsWO+9T9wc1FGMCyZ4xmhKJCLPfUMaYysG+7Uyh7u12b+6Vomc7xiZxTbix4425740xpiKxxBgAFaWv1MvbXV7g8qPijuKmTjeVcTTGGFM27FZqAFhzDWOMKb9EVYMdQ4UlIrtwxoSMBwpq7Z9/eUHlGgFbAxJgwQqLNVDbl6R8UWW8XVeSZeXtnHu7D1/PeVHr7bPuW3n7rPt3H0WVbaqqdQtco6o2BXgC3irJ8oLKOf9EwY81UNuXpHxRZbxdV5Jl5e2ce7sPX895Uevtsx64826fde/3Udrj2a3UsjGhhMsLK1eWfI3B2+1LUr6oMt6uK+mysuSP43uzD1/PeVHr7bPuW3n7rPt3H6U6nt1KDXEiourjmJTGO3bOg8POe9mzc14wu2I0xhhjPFhiNMYYYzxYYgx9jwU7gErIznlw2Hkve3bOC2DPGCsQEakG3AN0c6c6wAOq+mxQA6vARKQbcDnQB2gOJAELgEdVdV4wY6vIRKQL8BDQBagPpADLgOdV9btgxlZZiMgw4CMgTVWrBDsef7IrxoqlDjASOB5YGORYKov7gIuB6cAdwItAa+AvETkriHFVdC2AKsD7wH+AJ93l34rIzUGLqpJwf4T/H3Aw2LEEgl0xViAiEg3UVtWtItIMWI9dMQaUiJwAzFPVdI9lNYGlwHZV7RK04CoZEQkD5gNxqlq++2MMcSLyf8A5OHdHLrArRhOyVDVNVcuyF4tKT1VneSZFd9k+YBrQLjhRVU6qmo3Ti4v1xRhAInIMcDtwF5AR3GgCwxKjMYHRCNgd7CAqOhGpJiJ1ROQYEbkXOAOYFOy4KriXgKmq+mOwAwkUS4wBIiJxInKOiDwhIj+JyG4RUXdqU8J9NBCRl0VkrYgcEpEdIjJBRPoFOv7yKFTOuYicCJwKfF7av6U8CfJ5fwPYBawCnga+BCr80C/BOucicjYwALjTX39LSCrLfvIq0wScB2ghU5sSbN8B54ojZ5tEIMt9nw3cX8z2zdyyRZarSFOwz7m7j3o4HcevB6oH+5xU9PMOtAdOA64AfgG+AxoE+5xUxHMORAGrgZc9lo0FDgX7fPh7sivGwNoJ/IjTVmhESTcSkRjge6A2Tu3S41Q1HqgJPA8I8IyIDPB7xOVf0M65iMS5x44DBqlqUmn/iHIoKOddVZeq6q+q+iHObdTqwAQRqQzdnJX1Ob8LqEVlaPsY7MxcUScgPN98M0r4iw7nwbYCyUDjAtZ/466fX8Q+co5Xma4Yg3bOgRicJhsHgROCfS4qy3kvoPxNbvnWwT4vFemc41RoOgA8B7TymL4G0tz3DYN9Xvw12RVjgKhqlg+bD3VfP1HVLQWsH+W+dinp84TKIFjnXEQiga+AE3Cqrs/yIY5yJ8Q+6zHua4WumRqEc14TiMXpQGS1xzSYvFus7/sQU0iJCHYA5nDu7biu7uwvhRSbjfNMIB7oC6wog9AqLF/Oudt2bhzObbyhqvpzYKOtOHw87/VUdWe+/UXh9EKUitMLjsnHh3O+E7iogLI3AycClwHb/RpsEFliDD1tce7xg9NI/Aiqmi0iK4Hu5GsrJyK3ADXcCaCPiOT8O/9PVX0dPbsi8uWcj8b5wpgMRLjdZHlu97H/w60wfDnvn4lIGjAL2AY0xEmKxwB3qeqBgEVdvpXqnKtqCs5dkcO4tVR7qeoR68ozS4yhp6HH+6Ia6+esa5hv+d1AU4/5Ae4E8DHOL0FzOF/OeU7PNv3dKT9LjIXz5bx/hFMT9RacCiFJOL3e3K2q3/szyArG1++XSsESY+iJ9XifWkS5FPe1mudCVW3m74AqgVKfc1XtHYiAKglfzvv7VKBnWmXIp++X/FR1ODDct5BCj1W+CT2VoZp5qLFzHhx23suenfMSsMQYejyfjcQUWgqqFlDelI6d8+Cw81727JyXgCXG0ON5379REeVy1m0LYCyVhZ3z4LDzXvbsnJeAJcbQswKncS043V0dwW0i0NqdtWrpvrNzHhx23suenfMSsMQYYlQ1GcgZ+b2gWo4APchrwDwl4EFVcHbOg8POe9mzc14ylhhD0yfu61ARKai69N3u63xVXVlGMVV0ds6Dw8572bNzXgxLjAHkjhNXR0Tq4HSplKOG5zr31oWnN3FGaIgDJopIO3d/cSLyHE43TAAPBvpvKG/snAeHnfeyZ+c8cMTtINYEgIiU9OQ2V9UN+bbtiHMbo7a7KAmnTVEYzjOCB1X1WT+FWmHYOQ8OO+9lz8554NgVY4hS1cXAccArwDogGtgD/AD0r8wf2kCxcx4cdt7Lnp3zotkVozHGGOPBrhiNMcYYD5YYjTHGGA+WGI0xxhgPlhiNMcYYD5YYjTHGGA+WGI0xxhgPlhiNMcYYD5YYjTHGGA+WGI0xxhgPlhiNMcYYD5YYjTHGGA+WGI0xxhgPlhiN8ZKIbBARFZHewY6lrLlj9r0gImtFJN09DxuCHZcx/hQR7ACMMeXKeOA0930SsBfYFbxwQpeIDAeaAd+q6qKgBmO8YonRGFMiItIeJylmAKeo6uwghxTqhgOnAhuARcEMxHjHbqUaY0qqvfv6tyVFU5FZYjTGlFSM+3ogqFEYE2CWGE1AeVZUEZFabsWN9SKSJiJbRORtEWlYyLbqTs0KWd8sp0wxx20oIm+IyCYRSRWR5SJyh4iEeZS/SER+F5H9IpIkIj+IyHEl+PuOFpF33H0fcv+20SISX4JtjxOR99xtDrnHnikiN4hIZDF/U2MRGSMi69xzuai44xWwv8Ei8rOI7HL3sVlExolIl3zlHnXP8Vh30ake/zZeVUJyPwNXisjXIrJCRJJF5KCILHM/G42K2DZcRG4Xkb/df8ddIjJRRE501xf5eXHL+HLOS/T5FZHh7vk61V30fr7ztSFf+SgRuU1EZrnxZIjIDhFZLCKviUivkp5fj31OdI91t4hEisitIvKX+9neLiLjRaSFt/utNFTVJpsCNuE8X1FgmMf7g8Ah970C64GaBWybs75ZIftullOmiONeBWxz3ycCmR77/Z9b9ll3PhOnQknO+n3AMUXs+1pgp/s+GUj12HY10LCI83ILkOVR/kC+2KYBVQs57gicCi855/IAsMiLf5Mw4AOPY2W6f2vOfBZwo0f5u4Ht7vlTIN2dz5lO8OLYoz2OU9C/yU6gQwHbRQI/epTL8Ig5A7igBJ8XX855iT+/wCXueUn3+Bs9z9dcj7IRwHSPfWW7f5dnXJ+V4v/dv+621wB/e8Sd4rHfTUC1YH9HhOIU9ABsqtiTx5fJPmAh0MtdHgGc4/Hl9lwB2/ojMe4HZuV82QJVgf96fAk96H6B3QbEumWOA1a4Zb4oZt+rgZPc5WHAueQlrUmFxH2uxxfzA0A9d3kk0N/j2G8Wctxk98vuBI91rbz4N7nf4+//LxDnLm8MfEFecjwl33bD3XXTffg83AE8A3TO+VIGwoGuwM/u/pcAkm+7x8hL4rcBMe7ypsAEDk/sR3xe/HDOS/P5ne6uG17E+biCvKQ1DKjicU6OBm4GHvDyHNf0OBe7gZlAL0Dc6QKcHxMKXBPM74dQnYIegE0Ve/L4YtkO1C5g/V3u+nUFrPNHYtwL1Chg/RSP/Y8sYP3J7rpDQFQh+06lgIQE9PHY90n51oV7bH9+IX9Xc/cLPAOPq858X9L1S/nvEUveld8zBawPB3531/+Wb91wfEyMxcQWDSx1j3Gqx/Jq7vlQ4MECtovEqfVZ4OfFT+e8NJ/f6RSfGMe4ZV7343k81eNczM7/+XXLfOOu/79A/FuW98meMZqy8paq7ilg+bfua3MRiQ3Acd9Q1f0FLP/VfU0HXihg/UycpBgNtCpk31+o6pr8C1V1Gs5VKsCF+Vb3xrnK2aCq3xS0U1Vdj/OFFuGWz+9DVd1RSEzFGQBUx/m7nyvg2FnAE+7sySLSoJTH8ZqqpgGT3dkTPVadjpPQDwGvFLBdBgX/G+boje/nPFCf3yT3tcDn7KXU0X3NBC5T1fQCyuxzX9WPx60wrB2jKStzC1m+xeN9DZxbSv70TyHLd7qvG1T1iFqWqpotIruBJji3pgoyvYjjzgBOALrkW36C+9pIRLYXsX28+3pUAev+LGK74uTEs1hV9xVS5jecL9UIt/yPPhzvCCLSBud53yk4V/3VcG7xefKshNPZfV1U0L+V6/ciDumPcx6oz+9PwH3AuSLyPU4FpxmFJOGS6uC+TlPVdYWUyal4s8GH41RYlhhNWUkuaKGqHhLJ/U48olagH2wrZHlWMes9yxQW15ZClnuuq5tvec6VQRRQv4jtc1QtYJkvPc3kxFNo7O6/yR6c+PLH7xMRGQJ8SN45zca5tZvmzlfDuTr0vPqq474W9W+1tYh1/jjnAfn8quoMERkJjAQGuRMisgL4AeeZ52ovd5tzxTihiDLHu69LvNx3pWC3Uo0JjPxXQDly/s99o6pSgunRAvaRVcAyb0X7YR9eEZG6wNs4CeRzIAGnsklNVW2gqg2AF3OKe25agt0XdUvQH+c8YFT1CeBYnEpBv+DcXm2D8/xymYhcUdJ9iUg4eR0xzC+kzNFALZxztrj0kVdclhhNKMtJAFUKWR9fyPKyUmibO/KuUvJf3eU8G2zn/3BKJCeepoUVEJEqQO185f3hTJwrwmU4z77mu88HPRV0RZcTQ1HP4Yr6twj2OS+Wqq5X1WdV9QycpNUH55Z2BDBGROqVcFfH4HTEkI1Tc7kgndzX9apa4JVwZWeJ0YSy/e5rk0LWdyujOApzagnWLci3POf5YGtx+h4taznxHCMijQspcwp5j1nyx++LnH/Hv1U1O/9Kce5J9i1gu4XuaycRqVbIvk8u4rjBOuc5f2NJrnhzqWqWqk4HzsapJRuLc3VdEjm3UdcU8Tw2p8wib+KqTCwxmlCWU3Hm3PwrRCQauL1MoznSJQX1HiIip5BXq/LLfKun4DS+BnjRvfVVIBEprNKPLybh3KqLBO4p4JjhwMPu7O+qWlRlFW8luq/HiceDOQ/XAS0LWD4Jp1JLFZx2fYcRkQic9pGFCdY5z6lxWqOI40UVsX06eXdNSnrrO6fizaIiynRyX+02aiEsMZpQ9oX7ep2IXOUmw5xRHn6k6NtnZSEd+ElETgAQkTARGQR85a6frKozPTdwbx3eivN8pz8wSUR65CQKEYkQka4i8ixQWI3CUlPVg8DT7ux/ROShnKsw9wryU+Ak8hr/+9OvOH/3ccArIlLDPW51EbkHeA04ojame7sv59njk273ZjHutkfjnO/mhR00iOd8qfs6WArvIvBDEXlfRE4XkbichW63dh/g/BhIpehat55yrgYXFlGmk/u6qIT7rHyC3ZDSpoo9kddAuncRZQprmB2J07YsZ30GeY3T95DXm4l6e1xK0Fi9sH1QeJdwnt1tFdcl3FU4NTFzyqfi9FLi2RWYevM3efFvEs6RXcLtxUmGinOVclNpzlkJjv2C59/nHjfnb/4ZeNJ9PzbfdlE4FVNytkt3t815f77HugLPe6DOeRGf3zYex8vAqQm8AfjDo8y3HtvndAd3MN+/zeVenN+cruDOKGR9nMe/c1N//T+vaJNdMZqQpc4v/f7AKJwvlGycL42xOF2IBftW0BqcZz/v4STsnB5WngcSVLXQ5gWq+j7QGngJ58oiE6cy0R6cPjvvxmnj53fqPMO6EqfzgUk4z3Kr4TSH+BTorqpjAnTsO3H6el2IkzQicK5cbgcG4pyHgrZLd9ffhdPEIBsngU/AeSY6zaP4/kL2UabnXFVX4Hx+f8b5fDTAqfTk+cz8fuBet8w6nB8A4cBa4H2gi6p+VJLjubeBc9pgLiqkWEecZ577VXWjF39OpSLurwhjjCm3RKQfzq3ajaraLMjhmHLOrhiNMRVBTkWiyUWWMqYELDEaY0KeOGMxfiUiZ3hWZBGR9iLyFU5/qhkU0JeqMd6yW6nGmJDnNsnw7AwgCef5ZE73bdk4Y0i+VdaxmYrHEqMxJuS5TStuwLkyPB6oh1NreTtODzEvqao/OyMwlZglRmOMMcaDPWM0xhhjPFhiNMYYYzxYYjTGGGM8WGI0xhhjPFhiNMYYYzxYYjTGGGM8WGI0xhhjPFhiNMYYYzz8P8UV+/CHi9jTAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "plt.figure(figsize=(5,5))\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "\n",
    "plt.plot(n_list, d1_list, linestyle_4, label='k=1', linewidth=3, color=color_3)\n",
    "plt.plot(n_list, d10_list, linestyle_1, label='k=10', linewidth=3, color=color_1)\n",
    "plt.plot(n_list, d100_list, linestyle_2, label='k=100', linewidth=3, color=color_2)\n",
    "# annotation.slope_marker((1400, 7000), (1.3, 1))\n",
    "annotation.slope_marker((10000, 50000), (1, 1), text_kwargs={'fontsize': 24})\n",
    "\n",
    "plt.tick_params(length=6, width=1, top=False,right=False,labelsize=24)\n",
    "\n",
    "plt.legend(fontsize=24, ncol=1)\n",
    "\n",
    "plt.xlabel(\"number of agents \"+r\"$n$\", fontsize=24)\n",
    "plt.ylabel(r\"total data collected\", fontsize=24)\n",
    "plt.subplots_adjust(top = 1, bottom = 0, right = 1, left = 0, \n",
    "            hspace = 0, wspace = 0)\n",
    "\n",
    "plt.savefig('maxdata_n.pdf', format='pdf', bbox_inches = 'tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 414,
   "id": "faee8ade",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/praneeth/anaconda3/lib/python3.8/site-packages/scipy/optimize/minpack.py:175: RuntimeWarning: The iteration is not making good progress, as measured by the \n",
      "  improvement from the last ten iterations.\n",
      "  warnings.warn(msg, RuntimeWarning)\n",
      "/home/praneeth/anaconda3/lib/python3.8/site-packages/scipy/optimize/minpack.py:175: RuntimeWarning: The iteration is not making good progress, as measured by the \n",
      "  improvement from the last five Jacobian evaluations.\n",
      "  warnings.warn(msg, RuntimeWarning)\n"
     ]
    }
   ],
   "source": [
    "c_list = np.logspace(-2, 1, num = 100)\n",
    "d1_list = [compute_best_response(k=1, n=10000, c_i = c) for c in c_list]\n",
    "d10_list = [compute_best_response(k=10, n=10000, c_i = c) for c in c_list]\n",
    "d100_list = [compute_best_response(k=100, n=10000, c_i = c) for c in c_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 415,
   "id": "c2284bf2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "plt.figure(figsize=(5,5))\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "\n",
    "plt.plot(c_list, d1_list, linestyle_4, label='k = 1', linewidth=3, color=color_3)\n",
    "plt.plot(c_list, d10_list, linestyle_1, label='k = 10', linewidth=3, color=color_1)\n",
    "plt.plot(c_list, d100_list, linestyle_2, label='k = 100', linewidth=3, color=color_2)\n",
    "# annotation.slope_marker((1400, 7000), (1.3, 1))\n",
    "annotation.slope_marker((0.05, 80000), (1, -1), invert=True, text_kwargs={'fontsize': 24})\n",
    "\n",
    "plt.tick_params(length=6, width=1, top=False,right=False,labelsize=24)\n",
    "\n",
    "plt.legend(fontsize=24, ncol=1)\n",
    "\n",
    "plt.xlabel(\"marginal cost \"+r\"$c_i$\", fontsize=24)\n",
    "plt.ylabel(r\"total data collected\", fontsize=24)\n",
    "plt.subplots_adjust(top = 1, bottom = 0, right = 1, left = 0, \n",
    "            hspace = 0, wspace = 0)\n",
    "\n",
    "plt.savefig('maxdata_c.pdf', format='pdf', bbox_inches = 'tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 462,
   "id": "99d4001d",
   "metadata": {},
   "outputs": [],
   "source": [
    "def min_viable_n(k=3, c_i=0, n_list = None):\n",
    "    for n in n_list:\n",
    "        td = compute_best_response(k=k, n=int(n), c_i = c_i)\n",
    "        if td > 0:\n",
    "            return int(n)\n",
    "    return float('inf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 463,
   "id": "56bbac82",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/praneeth/anaconda3/lib/python3.8/site-packages/scipy/optimize/minpack.py:175: RuntimeWarning: The iteration is not making good progress, as measured by the \n",
      "  improvement from the last ten iterations.\n",
      "  warnings.warn(msg, RuntimeWarning)\n",
      "/home/praneeth/anaconda3/lib/python3.8/site-packages/scipy/optimize/minpack.py:175: RuntimeWarning: The iteration is not making good progress, as measured by the \n",
      "  improvement from the last five Jacobian evaluations.\n",
      "  warnings.warn(msg, RuntimeWarning)\n"
     ]
    }
   ],
   "source": [
    "n_list = np.logspace(0, 6, num = 100)\n",
    "c_list = np.logspace(-3, 0, num = 100)\n",
    "    \n",
    "d1_list = [min_viable_n(k=1, c_i=c, n_list=n_list) for c in c_list]\n",
    "d10_list = [min_viable_n(k=10, c_i=c, n_list=n_list) for c in c_list]\n",
    "d100_list = [min_viable_n(k=100, c_i=c, n_list=n_list) for c in c_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 464,
   "id": "f5df7fab",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(5,5))\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "\n",
    "plt.plot(c_list, d1_list, linestyle_4, label='k = 1', linewidth=3, color=color_3)\n",
    "plt.plot(c_list, d10_list, linestyle_1, label='k = 10', linewidth=3, color=color_1)\n",
    "plt.plot(c_list, d100_list, linestyle_2, label='k = 100', linewidth=3, color=color_2)\n",
    "# annotation.slope_marker((1400, 7000), (1.3, 1))\n",
    "annotation.slope_marker((0.008, 90), (1, 1), invert=True, text_kwargs={'fontsize': 24})\n",
    "\n",
    "plt.tick_params(length=6, width=1, top=False,right=False,labelsize=24)\n",
    "\n",
    "plt.legend(fontsize=24, ncol=1)\n",
    "\n",
    "plt.xlabel(\"marginal cost \"+r\"$c_i$\", fontsize=24)\n",
    "plt.ylabel(r\"min agents $n$\", fontsize=24)\n",
    "plt.subplots_adjust(top = 1, bottom = 0, right = 1, left = 0, \n",
    "            hspace = 0, wspace = 0)\n",
    "\n",
    "plt.savefig('minn_c.pdf', format='pdf', bbox_inches = 'tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d28e3536",
   "metadata": {},
   "source": [
    "# Optimal unknown mechanism"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 489,
   "id": "c640c01d",
   "metadata": {},
   "outputs": [],
   "source": [
    "def compute_mixture_eq(a_opt=0.95, k=3, low_ratio=0.1, low_cost=0.001, high_cost=1, n=1000):\n",
    "    high_cost_cont = 0\n",
    "    low_cost_cont = 0\n",
    "    n_low = low_ratio * n\n",
    "    n_high = n - n_low\n",
    "    err = 1\n",
    "    while(err > 1e-6):  # error tolerance for equilibrium computation\n",
    "        print(low_cost_cont, high_cost_cont)\n",
    "        new_low_cost_cont = compute_best_response(a_opt=a_opt, k=k, c_i=low_cost, extra_data=high_cost_cont, n=n_low)\n",
    "        new_high_cost_cont = compute_best_response(a_opt=a_opt, k=k, c_i=high_cost, extra_data=low_cost_cont, n=n_high)\n",
    "        err = abs(new_low_cost_cont - low_cost_cont) + abs(new_high_cost_cont - high_cost_cont)\n",
    "        low_cost_cont, high_cost_cont = new_low_cost_cont, new_high_cost_cont\n",
    "        \n",
    "    return low_cost_cont + high_cost_cont\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 491,
   "id": "c62a6a23",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 0\n",
      "690 689\n",
      "783 782\n",
      "789 789\n",
      "790 789\n",
      "0 0\n",
      "1720 688\n",
      "1789 831\n",
      "1799 833\n",
      "0 0\n",
      "4016 686\n",
      "4064 873\n",
      "4075 873\n",
      "0 0\n",
      "9085 681\n",
      "9118 903\n",
      "9127 903\n",
      "0 0\n",
      "20198 671\n",
      "20219 918\n",
      "20227 918\n",
      "0 0\n",
      "44425 649\n",
      "44439 913\n",
      "44444 913\n",
      "0 0\n",
      "97049 603\n",
      "97057 873\n",
      "97061 873\n",
      "0 0\n",
      "211063 502\n",
      "211068 768\n",
      "211070 768\n",
      "0 0\n",
      "457652 284\n",
      "457654 528\n",
      "457655 528\n",
      "0 0\n",
      "990330 0\n",
      "0 0\n",
      "341 341\n",
      "459 458\n",
      "500 500\n",
      "512 512\n",
      "516 515\n",
      "516 516\n",
      "517 516\n",
      "0 0\n",
      "1170 340\n",
      "1309 620\n",
      "1379 634\n",
      "1382 640\n",
      "1383 640\n",
      "0 0\n",
      "3311 340\n",
      "3379 734\n",
      "3444 736\n",
      "3444 738\n",
      "0 0\n",
      "8088 339\n",
      "8128 808\n",
      "8178 809\n",
      "0 0\n",
      "18741 335\n",
      "18765 853\n",
      "18802 853\n",
      "0 0\n",
      "42264 331\n",
      "42280 869\n",
      "42305 869\n",
      "0 0\n",
      "93819 0\n",
      "93819 844\n",
      "93845 844\n",
      "0 0\n",
      "206216 287\n",
      "206222 751\n",
      "206232 751\n",
      "0 0\n",
      "450362 0\n",
      "450362 519\n",
      "450370 519\n",
      "0 0\n",
      "979359 0\n",
      "0 0\n",
      "0 0\n",
      "0 0\n",
      "0 0\n",
      "4089 0\n",
      "4089 428\n",
      "4570 428\n",
      "4570 453\n",
      "4591 453\n",
      "4591 454\n",
      "4592 454\n",
      "0 0\n",
      "14041 0\n",
      "14041 644\n",
      "14226 644\n",
      "14226 646\n",
      "0 0\n",
      "35679 0\n",
      "35679 734\n",
      "35790 734\n",
      "35790 735\n",
      "0 0\n",
      "84218 0\n",
      "84218 758\n",
      "84287 758\n",
      "0 0\n",
      "191975 0\n",
      "191975 699\n",
      "192016 699\n",
      "0 0\n",
      "429062 0\n",
      "429062 495\n",
      "429081 495\n",
      "0 0\n",
      "947359 0\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/praneeth/anaconda3/lib/python3.8/site-packages/scipy/optimize/minpack.py:175: RuntimeWarning: The iteration is not making good progress, as measured by the \n",
      "  improvement from the last ten iterations.\n",
      "  warnings.warn(msg, RuntimeWarning)\n"
     ]
    }
   ],
   "source": [
    "p_list = np.logspace(-3, 0, num = 10)\n",
    "d1_list = [compute_mixture_eq(k=1, low_ratio=p) for p in p_list]\n",
    "d10_list = [compute_mixture_eq(k=10, low_ratio=p) for p in p_list]\n",
    "d100_list = [compute_mixture_eq(k=100, low_ratio=p) for p in p_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 502,
   "id": "ff055bdc",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(5,5))\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "\n",
    "plt.plot(p_list, d1_list, linestyle_4, label='k = 1', linewidth=3, color=color_3)\n",
    "plt.plot(p_list, d10_list, linestyle_1, label='k = 10', linewidth=3, color=color_1)\n",
    "plt.plot(p_list, d100_list, linestyle_2, label='k = 100', linewidth=3, color=color_2)\n",
    "# annotation.slope_marker((1400, 7000), (1.3, 1))\n",
    "annotation.slope_marker((0.3, 190000), (1, 1), invert=False, text_kwargs={'fontsize': 24})\n",
    "\n",
    "plt.tick_params(length=6, width=1, top=False,right=False,labelsize=24)\n",
    "\n",
    "plt.legend(fontsize=24, ncol=1)\n",
    "\n",
    "plt.xlabel(\"probability of low cost \"+r\"$p_i$\", fontsize=24)\n",
    "plt.ylabel(r\"expected total data\", fontsize=24)\n",
    "plt.subplots_adjust(top = 1, bottom = 0, right = 1, left = 0, \n",
    "            hspace = 0, wspace = 0)\n",
    "\n",
    "# plt.savefig('minn_c.pdf', format='pdf', bbox_inches = 'tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d9e2a7db",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

